vAttention: Dynamic Memory Management for Serving LLMs without PagedAttention

PagedAttention is a popular approach for dynamic memory allocation in LLM serving systems. It enables on-demand allocation of GPU memory to mitigate KV cache fragmentation -- a phenomenon that crippled the batch size (and consequently throughput) in prior systems. However, in trying to allocate physical memory at runtime, PagedAttention ends up changing the virtual memory layout of the KV cache from contiguous to non-contiguous. Such a design leads to non-trivial programming and performance overheads. We present vAttention -- an approach that mitigates fragmentation in physical memory while retaining the contiguity of KV cache in virtual memory. We achieve this by decoupling the allocation of virtual and physical memory using CUDA virtual memory management APIs. We also introduce various LLM-specific optimizations to address the limitations of CUDA virtual memory support. Overall, vAttention is a simpler, portable, and performant alternative to PagedAttention: it supports various attention kernels out-of-the-box and improves LLM serving throughput by up to 1.23x compared to the use of PagedAttention-based kernels of FlashAttention and FlashInfer.

==> graphs/analysis_decode_throughput/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import seaborn as sns
import pandas as pd

plt.rcParams.update({'font.size': 20})
plt.rcParams.update({'font.family': 'Sans Serif'})

colors = ['chocolate', 'green', 'blue', 'gray', 'lightgreen']
line_styles = ['-', '--', ':', '-.']

models = ['Yi-6B-200K', 'Meta-Llama-3-8B' , 'Yi-34B-200K']
#models = ['Meta-Llama-3-8B' , 'Yi-34B-200K']

labels = {
    'Yi-6B-200K': 'Yi-6B',
    'Meta-Llama-3-8B': 'Llama-3-8B',
    'Yi-34B-200K': 'Yi-34B',
}

kv_sizes = {
    'Yi-6B-200K': 64,
    'Meta-Llama-3-8B': 128,
    'Yi-34B-200K': 240,
}

def get_yticks(metric):
    if metric == 'throughput':
        return np.arange(0, 6100, 1000)
    elif metric == 'batch_latency':
        return np.arange(0, 145, 20)
    else:
        raise ValueError(f'Invalid metric: {metric}')

batch_sizes = [1, 2, 4, 8, 16, 32, 64, 96, 128, 160, 192, 224, 256, 288, 320]

def plot_perf_metric(df, metric, figname, ylabel):
    plt.figure(figsize=(7, 5))
    for i, model in enumerate(models):
        model_df = df[df['model'] == model]
        plt.plot(model_df['bs'], model_df[metric], label=labels[model], color=colors[i], linestyle = line_styles[i], linewidth=3)
    
    plt.xlabel('Batch Size', fontweight='bold', fontsize=22)
    plt.ylabel(ylabel, fontweight='bold', fontsize=22)
    plt.yticks(get_yticks(metric))
    plt.xticks(np.arange(0, 330, 64))
    plt.grid()
    plt.tight_layout()
    #if metric == 'throughput':
    plt.legend(loc='lower right', ncols=1, fontsize=20)
    plt.savefig(figname)

def plot_allocattion_rate(df):
    plt.figure(figsize=(7, 5))
    for i, model in enumerate(models):
        model_df = df[df['model'] == model]
        df_bs = model_df['bs']
        df_throughput = model_df['throughput'] * (kv_sizes[model]/1024)
        plt.plot(df_bs, df_throughput, label=labels[model], color=colors[i], linestyle = line_styles[i], linewidth=3)
    
    plt.xlabel('Batch Size', fontweight='bold', fontsize=22)
    plt.ylabel('Memory Allocatation \n (MB per second)', fontweight='bold', fontsize=22)
    plt.yticks(np.arange(0, 610, 100))
    plt.xticks(np.arange(0, 330, 64))
    plt.grid()
    plt.tight_layout()
    plt.legend(loc='lower right', ncols=1, fontsize=20)
    plt.savefig(f'analysis_allocation_rate.pdf')

df = pd.read_csv('data.csv', sep=';')
df_tput = df.groupby(['model', 'bs'])['throughput'].mean().reset_index()
df_latency = df.groupby(['model', 'bs'])['batch_latency'].mean().reset_index()
plot_perf_metric(df_tput, 'throughput', 'analysis_throughput.pdf', 'Tokens/second')
plot_perf_metric(df_latency, 'batch_latency', 'analysis_latency.pdf', 'Decode Latency (ms)')
plot_allocattion_rate(df_tput)

==> graphs/analysis_decode_throughput/plot_memutil.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 24})
plt.rcParams.update({'font.family': 'Sans Serif'})
hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']
opacity=0.75

models = ["Yi-6B", "Llama-3-8B", "Yi-34B"]
legend = ["Used", "Free"]

def model_to_title(model):
    if model == "llama":
        return "LLaMA2-7B"
    if model == "yi":
        return "Yi-34B"
    if model == "sc":
        return "SC-15.5B"

def plt_figure(df, figname):
    fig, ax = plt.subplots(figsize=(7, 5))
    all_models = df['model'].unique()
    width = 0.25
    x_pos = np.arange(len(models))
    for i, model in enumerate(all_models):
        df_model = df[df['model'] == model]
        ax.bar(i - 0.5 * width, df_model['used'], width, color=colors[0], alpha=opacity, hatch=hatches[3], edgecolor='black')
        ax.bar(i + 0.5 * width, df_model['free'], width, color=colors[1], alpha=opacity, hatch=hatches[3], edgecolor='black')

    plt.xticks(x_pos, all_models, fontsize=22)
    plt.yticks(np.arange(0, 155, 30), fontsize=22)
    ax.grid(axis='y', linestyle='--')
    #ax.set_xlabel('Model', fontweight='bold', fontsize=18)
    plt.ylabel("Memory (GB)", fontweight='bold', fontsize=22)
    plt.legend(legend, loc='upper left', ncols=1, frameon=True, fontsize=22)
    plt.tight_layout()
    plt.savefig(figname)

df = pd.read_csv("memutil.csv", sep=";")
plt_figure(df, "analysis_mem_utilization.pdf")


==> graphs/analysis_fa_decode_paged/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 24})
plt.rcParams.update({'font.family': 'Sans Serif'})
#hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
#colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']
opacity=0.65

opacity=0.65

colors = {
    '1': 'gray',
    '4': 'cadetblue',
    '8': 'chocolate',
    '16': 'wheat',
    '32': 'lightgreen'
}

hatches = {
    '1': '',
    '4': '\\\\',
    '8': '-',
    '16': '//',
    '32': ''
}

batch_sizes = [1, 2, 4, 8, 16, 32, 64, 128]
#seq_lens = [1024, 2048, 4096, 8192, 16384]
seq_lens = ["2K", "4K", "8K", "16K", "32K"]


def attn_to_title(attn_type):
    if "mha" in attn_type:
        return "MHA (LLaMA2-7B)"
    if "gqa" in attn_type:
        return "GQA (Yi-34B)"
    if "mqa" in attn_type:
        return "MQA (StartCoder-15.5B)"

def plt_figure(df, attn_type, key, ylabel, ymin, ymax, ygap, convert_to_percentage=False):
    df = df[df["bs"].isin(batch_sizes)]
    df = df[df["seqlen"].isin(seq_lens)]
    df[key] = np.maximum(df[key], 1)
    # some columns are in speedup format like 1.1, convert them to % first
    if convert_to_percentage:
        df[key] = df[key] - df[key].astype(int)
        df[key] = (df[key] * 100).astype(int)
    fig, ax = plt.subplots(figsize=(15, 6))
    bs_values = df['bs'].unique()
    width = 0.15
    x_pos = np.arange(len(seq_lens))
    bs_configs = [1, 4, 8, 16, 32]
    for idx, bs in enumerate(bs_configs):
        ax.bar(x_pos + (idx-2)*width, df[df['bs'] == bs][key], width, label=bs, color=colors[str(bs)], alpha=opacity, hatch=hatches[str(bs)], edgecolor='black')

    plt.xticks(x_pos, seq_lens, fontsize=36)
    plt.yticks(np.arange(ymin, ymax, ygap), fontsize=36)
    ax.grid(axis='y', linestyle='--')
    ax.set_xlabel('Context Length', fontweight='bold', fontsize=26)
    plt.ylabel(ylabel, fontweight='bold', fontsize=32)
    plt.legend(loc='best', ncols=5, frameon=True, fontsize=32)
    plt.tight_layout()
    plt.savefig("fa_decode_paged_" + attn_type + ".pdf")

def plot_runtime_overhead():
    attn_types = ["mha", "gqa", "mqa"]
    attn_types = ["gqa"]
    df = pd.read_csv("data.csv", sep=";")
    for attn_type in attn_types:
        plt_figure(df[df["attn_type"] == attn_type], attn_type, "decode_speedup", '% Overhead', 0, 18, 3, True)

plot_runtime_overhead()

==> graphs/analysis_fi_prefill_paged/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 24})
plt.rcParams.update({'font.family': 'Sans Serif'})
hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']
opacity=0.65

colors = {
    '1': 'gray',
    '2': 'cadetblue',
    '4': 'chocolate',
    '8': 'wheat',
    '16': 'lightgreen'
}

hatches = {
    '1': '',
    '2': '\\\\',
    '4': '-',
    '8': '//',
    '16': ''
}

seq_labels = ["2K", "4K", "8K", "16K", "32K"]
seq_lens = [2048, 4096, 8192, 16384, 32768]
batch_sizes = [1, 2, 4, 8, 16]

def plt_figure(df, model):
    fig, ax = plt.subplots(figsize=(15, 6))
    width = 0.15
    df = df[df['cl'].isin(seq_lens)]
    x_pos = np.arange(len(seq_lens))
    for i, bs in enumerate(batch_sizes):
        ax.bar(x_pos + (i-2)*width, df[df['bs'] == bs]['overhead'], width, label=bs, color=colors[str(bs)], alpha=opacity, hatch=hatches[str(bs)], edgecolor='black')
    
    plt.xticks(x_pos, seq_labels, fontsize=36)
    plt.yticks(np.arange(0, 22, 4), fontsize=36)
    ax.grid(axis='y', linestyle='--')
    ax.set_xlabel('Context Length', fontweight='bold', fontsize=26)
    plt.ylabel("% Overhead", fontweight='bold', fontsize=32)
    plt.legend(loc='upper center', ncols=5, frameon=True, fontsize=32)
    plt.tight_layout()
    plt.savefig(f"{model}_prefill_overhead.pdf")

df = pd.read_csv("data.csv", sep=";")
plt_figure(df, "flashinfer")


==> graphs/analysis_paged/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 24})
plt.rcParams.update({'font.family': 'Sans Serif'})
#hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
#colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']
opacity=0.65

opacity=0.65

colors = {
    'fa': 'lightgreen',
    'fa_paged': 'cadetblue',
    'fi': 'chocolate',
    'fi_paged': 'wheat',
    '32': 'gray'
}

hatches = {
    'fa': '',
    'fa_paged': '\\\\',
    'fi': '-',
    'fi_paged': '//',
    '32': ''
}

#batch_sizes = [1, 2, 4, 8, 16, 32, 64, 128]
batch_sizes = [1]
#seq_lens = [1024, 2048, 4096, 8192, 16384]
seq_lens = ["1K", "2K", "4K", "8K", "16K", "32K"]


def attn_to_title(attn_type):
    if "mha" in attn_type:
        return "MHA (LLaMA2-7B)"
    if "gqa" in attn_type:
        return "GQA (Yi-34B)"
    if "mqa" in attn_type:
        return "MQA (StartCoder-15.5B)"

def plt_figure(df):
    fig, ax = plt.subplots(figsize=(15, 6))
    width = 0.15
    x_pos = np.arange(len(seq_lens))
    cl_configs = ["2K", "4K", "8K", "16K", "32K"]
    ax.bar(x_pos - 1.5*width, df["fa"], width, label="FA", color=colors["fa"], hatch=hatches["fa"], alpha=opacity, edgecolor='black')
    bars1 = ax.bar(x_pos - 0.5*width, df["fa_paged"], width, label="FA_Paged", color=colors["fa_paged"], hatch=hatches["fa_paged"], alpha=opacity, edgecolor='black')
    perf = df["fa_paged"] / df["fa"]
    for i, v in enumerate(perf):
        ax.text(i - 0.5*width, v + 0.05, f"{v:.2f}x", color='black', ha='center', va='bottom', fontsize=20, rotation=90)
    ax.bar(x_pos + 0.5*width, df["fi"], width, label="FI", color=colors["fi"], hatch=hatches["fi"], alpha=opacity, edgecolor='black')
    bars2 = ax.bar(x_pos + 1.5*width, df["fi_paged"], width, label="FI_Paged", color=colors["fi_paged"], hatch=hatches["fi_paged"], alpha=opacity, edgecolor='black')
    perf2 = df["fi_paged"] / df["fi"]
    positions = df["fi_paged"] / df["fa"]
    for i, v in enumerate(perf2):
        ax.text(i + 1.5*width, positions[i] + 0.05, f"{v:.2f}x", color='black', ha='center', va='bottom', fontsize=22, rotation=90)
    
    plt.xticks(x_pos, seq_lens, fontsize=28)
    plt.yticks(np.arange(0, 1.51, 0.25), fontsize=28)
    ax.grid(axis='y', linestyle='--')
    ax.set_xlabel('Context Length', fontweight='bold', fontsize=28)
    plt.ylabel("Normalized Runtime", fontweight='bold', fontsize=28)
    #plt.legend(loc='upper center', ncols=4, frameon=True, fontsize=26)
    #plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.55), ncol=4, frameon=True, fontsize=20)
    #plt.tight_layout()

    plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.35), ncol=4, frameon=True, fontsize=28)
    plt.tight_layout(rect=[0, 0, 1, 1.1])  # Adjust the rectangle's top to leave space for the legend

    plt.savefig("analysis_paged.pdf")

def plot_runtime_overhead():
    df = pd.read_csv("data.csv", sep=";")
    plt_figure(df[df["model"] == "llama-3-8B"])

plot_runtime_overhead()

==> graphs/analysis_vllm_blocksize/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 24})
plt.rcParams.update({'font.family': 'Sans Serif'})
hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']
opacity=0.65

context_lengths = ["1K", "2K", "4K", "8K", "16K", "32K"]

batch_sizes = [1, 2, 4, 8, 16]
context_length = 16384

def model_to_title(model):
    if "yi-6b" in model.lower():
        return "Yi-6B (1 A100)"
    elif "yi-34b" in model.lower():
        return "Yi-34B (2 A100s)"
    elif "llama" in model.lower():
        return "Llama-3-8B"
    else:
        return model

colors = {
    #'16': 'gray',
    '16': 'lightgreen',
    '32': 'cadetblue',
    '64': 'chocolate',
    '128': 'wheat'
}

hatches = {
    '16': '',
    '32': '\\\\',
    '64': '-',
    '128': '//'
}

def model_to_y_ticks(model):
    if "yi-6b" in model.lower():
        return 520, 100
    if "yi-34b" in model.lower():
        return 520, 100
    if "llama" in model.lower():
        return 160, 25
    else:
        return 500, 50

legend = ['16', '32', '64', '128'] #, 'vLLM-FA(Paged)', 'vAttention-FA']

def plot_common(df):
    #fig, axs = plt.subplots(ncols=1, figsize=(30, 8))
    fix, ax = plt.subplots(figsize=(15, 5.5))
    width = 0.15

    x_pos = np.arange(len(batch_sizes))
    for i, bs in enumerate(batch_sizes):
        df_bs = df[df['bs'] == bs]
        bars1 = ax.bar(i - 1.5*width, df_bs['16'], width, color=colors['16'], alpha=opacity, hatch=hatches['16'], edgecolor='black')
        
        bars2 = ax.bar(i - 0.5*width, df_bs['32'], width, color=colors['32'], alpha=opacity, hatch=hatches['32'], edgecolor='black')
        speedup = f"{df_bs['32'].values[0] / df_bs['16'].values[0]:.2f}"
        ax.text(i - 0.5*width, bars2[0].get_height(), speedup + 'x', ha='center', va='bottom', fontsize=20, rotation=90)
        
        bars3 = ax.bar(i + 0.5*width, df_bs['64'], width, color=colors['64'], alpha=opacity, hatch=hatches['64'], edgecolor='black')
        speedup = f"{df_bs['64'].values[0] / df_bs['16'].values[0]:.2f}"
        ax.text(i + 0.5*width, bars3[0].get_height(), speedup + 'x', ha='center', va='bottom', fontsize=20, rotation=90)
        
        bars4 = ax.bar(i + 1.5*width, df_bs['128'], width, color=colors['128'], alpha=opacity, hatch=hatches['128'], edgecolor='black')
        speedup = f"{df_bs['128'].values[0] / df_bs['16'].values[0]:.2f}"
        ax.text(i + 1.5*width, bars4[0].get_height(), speedup + 'x', ha='center', va='bottom', fontsize=20, rotation=90)

    x_ticks = ['1*16K', '2*16K', '4*16K', '8*16K', '16*16K']
    plt.xticks(x_pos, x_ticks, fontsize=28)
    plt.yticks(np.arange(0, 3010, 500), fontsize=28)
    ax.grid(axis='y', linestyle='--')
    ax.set_xlabel('Batch Size * Context Length', fontsize=26, fontweight='bold')
    ax.set_ylabel("Kernel Latency (us)", fontweight='bold', fontsize=24)
    #ax.set_title(model_to_title(model), fontweight='bold')
    lg = ax.legend(legend, loc='upper left', fontsize='26', ncols=4, title='Block Size', title_fontsize='26')

    plt.tight_layout()
    plt.savefig(f"vllm_block_size.pdf")

df = pd.read_csv("data.csv", sep=";")
df = df[df['model'] == 'llama-3-8B']
plot_common(df)

==> graphs/eval_batch_size/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 40})
plt.rcParams.update({'font.family': 'Sans Serif'})
hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']
opacity=0.65

models = ['Yi-6B', 'Llama-3-8B', 'Yi-34B']

colors = {
    '2MB': 'lightgreen',
    '256KB': 'cadetblue',
    '128KB': 'chocolate',
    '64KB': 'wheat',
}

hatches = {
    '2MB': '',
    '256KB': '\\',
    '128KB': '-',
    '64KB': '',
}

def model_to_y_ticks(model):
    if "yi-6b" in model.lower():
        return 520, 100
    if "yi-34b" in model.lower():
        return 520, 100
    if "llama" in model.lower():
        return 160, 25
    else:
        return 500, 50

legend = ['2MB', '256KB', '128KB', '64KB']

def plot_common(df):
    fix, ax = plt.subplots(figsize=(18, 8))
    width = 0.12
    x_pos = np.arange(len(models))
    for i, model in enumerate(models):
        df_model = df[df['model'] == model]
        bars1 = ax.bar(i - 1.5*width, df_model['2MB'], width, color=colors['2MB'], alpha=opacity, hatch=hatches['2MB'], edgecolor='black')
        bars2 = ax.bar(i - 0.5*width, df_model['256KB'], width, color=colors['256KB'], alpha=opacity, hatch=hatches['256KB'], edgecolor='black')
        ratio = f"{df_model['256KB'].values[0] / df_model['2MB'].values[0]:.2f}"
        ax.text(i - 0.5*width, bars2[0].get_height(), ratio + 'x', ha='center', va='bottom', fontsize=28, rotation=90)
        bars3 = ax.bar(i + 0.5*width, df_model['128KB'], width, color=colors['128KB'], alpha=opacity, hatch=hatches['128KB'], edgecolor='black')
        ratio = f"{df_model['128KB'].values[0] / df_model['2MB'].values[0]:.2f}"
        ax.text(i + 0.5*width, bars3[0].get_height(), ratio + 'x', ha='center', va='bottom', fontsize=28, rotation=90)
        bars4 = ax.bar(i + 1.5*width, df_model['64KB'], width, color=colors['64KB'], alpha=opacity, hatch=hatches['64KB'], edgecolor='black')
        ratio = f"{df_model['64KB'].values[0] / df_model['2MB'].values[0]:.2f}"
        ax.text(i + 1.5*width, bars4[0].get_height(), ratio + 'x', ha='center', va='bottom', fontsize=28, rotation=90)

    ax.set_xticks(x_pos)
    ax.set_xticklabels(models)
    y_max, y_ticks = 410, 100
    ax.set_yticks(np.arange(0, y_max, y_ticks))
    #ax.tick_params(labelsize=32)
    ax.grid(axis='y', linestyle='--')
    ax.set_ylabel("Max Batch Size", fontweight='bold', fontsize=36)
    lg = ax.legend(legend, loc='upper right', fontsize=34, ncols=4)
    plt.tight_layout()
    plt.savefig(f"page_size_batch_size.pdf")

df = pd.read_csv("data.csv", sep=";")
plot_common(df)


==> graphs/eval_decode_latency/new/plot.py <==
import os
import sys
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams.update({'font.size': 40})
plt.rcParams.update({'font.family': 'Sans Serif'})

def plot_fig(df):
    plt.figure(figsize=(18, 8))
    df['x_values'] = range(0, len(df))
    plt.plot(df['x_values'], df['sync'], label='Without overlapping', color='red', linestyle='dashed', linewidth=2)
    #async_df['x_values'] = range(0, len(async_df))
    plt.plot(df['x_values'], df['async'], label='With overlapping', color='green', linestyle='-', linewidth=2)
    plt.yticks(np.arange(0, 61, 10))
    plt.grid()
    plt.ylabel('Latency (ms)', fontsize=36, fontweight='bold')
    plt.xlabel('Decode Iteration', fontsize=36, fontweight='bold')
    plt.legend(loc='lower left', fontsize=40)
    #plt.title('Llama-3-8B (1 A100)', fontsize=32, fontweight='bold')
    plt.tight_layout()
    plt.savefig('latency.pdf')

df = pd.read_csv('data.csv', sep='\t')
df['sync'] = df['sync'].apply(lambda x: x * 1000)
df['async'] = df['async'].apply(lambda x: x * 1000)
plot_fig(df)


==> graphs/eval_decode_latency/plot.py <==
import os
import sys
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams.update({'font.size': 40})
plt.rcParams.update({'font.family': 'Sans Serif'})

curr = os.path.dirname(os.path.realpath(__file__))
sync_path = 'sync_bs_4/batch_metrics.csv'
async_path = 'async_bs_4/batch_metrics.csv'

sync_df = pd.read_csv(os.path.join(curr, sync_path))
sync_df = sync_df[sync_df['batch_num_decode_tokens'] > 0]*1000

async_df = pd.read_csv(os.path.join(curr, async_path))
async_df = async_df[async_df['batch_num_decode_tokens'] > 0]*1000

def plot_fig(sync_df, async_df):
    plt.figure(figsize=(15, 8))
    sync_df['x_values'] = range(0, len(sync_df))
    plt.plot(sync_df['x_values'], sync_df['batch_execution_time'], label='Without overlapping', color='red', linestyle='-', linewidth=2)
    async_df['x_values'] = range(0, len(async_df))
    plt.plot(async_df['x_values'], async_df['batch_execution_time'], label='With overlapping', color='green', linestyle='-', linewidth=2)
    plt.yticks(np.arange(0, 51, 5))
    plt.grid()
    plt.ylabel('Latency (ms)', fontsize=40, fontweight='bold')
    plt.xlabel('Decode Iteration', fontsize=40, fontweight='bold')
    plt.legend(loc='lower right', fontsize=40)
    #plt.title('Llama-3-8B (1 A100)', fontsize=32, fontweight='bold')
    plt.tight_layout()
    plt.savefig('latency.pdf')

plot_fig(sync_df, async_df)


==> graphs/eval_decode_throughput_bars/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 24})
plt.rcParams.update({'font.family': 'Sans Serif'})
hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']
opacity=0.65

context_lengths = ["1K", "2K", "4K", "8K", "16K", "32K"]
configs = ['vLLM_16', 'vLLM_128', 'FLASH_PAGED_16', 'FLASH_PAGED_128', 'FLASH_vATTN_v2']
legend = ['vLLM (bs=16)', 'vLLM (bs=128)', 'FA_Paged (bs=16)', 'FA_Paged (bs=128)', 'FA_vAttention']

models = ['Yi-6B-200K', 'Meta-Llama-3-8B', 'Yi-34B-200K']
context_length = 16384

colors = {
    'vLLM_16': 'chocolate',
    'vLLM_128': 'chocolate',
    'FLASH_PAGED_16': 'cadetblue',
    'FLASH_PAGED_128': 'cadetblue',
    'FLASH_vATTN_v2': 'wheat'
}

hatches = {
    'vLLM_16': '',
    'vLLM_128': '-',
    'FLASH_PAGED_16': '',
    'FLASH_PAGED_128': '//',
    'FLASH_vATTN_v2': ''
}

batchsizes = {
    'Yi-6B-200K': [1, 2, 4, 8, 16],
    'Meta-Llama-3-8B': [1, 2, 4, 8, 16, 32],
    'Meta-Llama-3-70B': [1, 2, 4, 8, 16, 24, 32],
    'Yi-34B-200K': [1, 2, 4, 8, 16]
}

titles = {
    'Yi-6B-200K': 'Yi-6B (1 A100)',
    'Meta-Llama-3-8B': 'LLaMA-3-8B (2 A100s, TP-2)',
    'Meta-Llama-3-70B': 'LLaMA-3-70B (8 H100s, TP-8)',
    'Yi-34B-200K': 'Yi-34B (2 A100s, TP-2)'
}

"""
def get_baseline_throughput(df, model, bs):
    df_model = df[(df['model'] == model) & (df['ptokens'] == context_length)]
    return df_model[(df_model['attn'] == 'vLLM') & (df_model['bs'] == bs)]['throughput'].values[0]
"""

def get_metric_value(df, attn, metric):
    if metric == 'throughput':
        return df[df['attn'] == attn]['throughput']
    elif metric == 'gpu_attention':
        return df[df['attn'] == attn]['attn_latency']
    elif metric == 'gpu_others':
        return df[df['attn'] == attn]['model_latency'] - df[df['attn'] == attn]['attn_latency']
    elif metric == 'cpu':
        return df[df['attn'] == attn]['cpu_latency']
    #elif metric == 'cpu':
    #    return df[df['attn'] == attn]['batch_latency'] - df[df['attn'] == attn]['model_latency']
    else:
        raise ValueError(f"Invalid metric: {metric}")

def get_y_max_and_ticks(model, metric):
    if metric == 'throughput':
        return np.arange(0, 310, 30) if model == 'Yi-34B-200K' else np.arange(0, 760, 75)
    elif metric == 'gpu_attention':
        return np.arange(0, 102, 10) if model == 'Yi-34B-200K' else np.arange(0, 72, 10)
    elif metric == 'gpu_others':
        return np.arange(0, 32, 5)
    elif metric == 'cpu':
        return np.arange(0, 8, 1) if model == 'Yi-6B-200K' else np.arange(0, 13, 2) if model == 'Meta-Llama-3-8B' else np.arange(0, 22, 3)
    else:
        raise ValueError(f"Invalid metric: {metric}")

def plot_common(df, model1, model2, model3, metric, y_label, plot_name):
    fig, axs = plt.subplots(ncols=3, figsize=(36, 8))
    width = 0.15

    models = [model1, model2, model3]
    for ax_index, model in enumerate(models):
        ax = axs[ax_index]
        df_model = df[(df['model'] == model) & (df['ptokens'] == context_length)]
        batch_sizes = batchsizes[model]
        x_pos = np.arange(len(batch_sizes))

        for i, bs in enumerate(batch_sizes):
            df_curr = df_model[df_model['bs'] == bs]
            ax.bar(i - 2.5*width, get_metric_value(df_curr, 'vLLM_16', metric), width, color=colors['vLLM_16'], alpha=opacity, hatch=hatches['vLLM_16'], edgecolor='black')
            ax.bar(i - 1.5*width, get_metric_value(df_curr, 'vLLM_128', metric), width, color=colors['vLLM_128'], alpha=opacity, hatch=hatches['vLLM_128'], edgecolor='black')
            ax.bar(i - 0.5*width, get_metric_value(df_curr, 'FLASH_PAGED_16', metric), width, color=colors['FLASH_PAGED_16'], alpha=opacity, hatch=hatches['FLASH_PAGED_16'], edgecolor='black')
            ax.bar(i + 0.5*width, get_metric_value(df_curr, 'FLASH_PAGED_128', metric), width, color=colors['FLASH_PAGED_128'], alpha=opacity, hatch=hatches['FLASH_PAGED_128'], edgecolor='black')
            ax.bar(i + 1.5*width, get_metric_value(df_curr, 'FLASH_vATTN_v2', metric), width, color=colors['FLASH_vATTN_v2'], alpha=1, hatch=hatches['FLASH_vATTN_v2'], edgecolor='black')

        x_ticks = [f'{bs}*16K' for bs in batch_sizes]
        ax.set_xticks(x_pos)
        ax.set_xticklabels(x_ticks, fontsize=20)
        #y_max, y_ticks = get_y_max_and_ticks(metric)
        #ax.set_yticks(np.arange(0, y_max, y_ticks))
        ax.set_yticks(get_y_max_and_ticks(model, metric))
        ax.tick_params(labelsize=24)
        ax.grid(axis='y', linestyle='--')
        ax.set_xlabel('Batch Size * Context Length', fontsize=24)
        ax.set_title(titles[model], fontweight='bold')
        if ax_index == 0:
            ax.set_ylabel(y_label, fontweight='bold', fontsize=28)
            if metric == 'throughput':
                ax.legend(legend, loc='upper left', fontsize='28', ncols=1)

    # Create a common legend for both subplots
    #handles, labels = axs[0].get_legend_handles_labels()
    #fig.legend(handles, legend, loc='upper center', ncol=2, frameon=True, fontsize=32)
    #fig.legend(legend, loc='upper center', fontsize='36', ncols=4)
    plt.tight_layout()
    #fig.subplots_adjust(top=0.8)
    plt.savefig(plot_name)


def get_combined_df():
    df = None
    for model in models:
        tmp = pd.read_csv(f"{model}/data.csv", sep=";")
        df = tmp if df is None else pd.concat([df, tmp])
    return df

df = get_combined_df()
plot_common(df, models[0], models[1], models[2], 'throughput', 'Decode Throughput', 'mean_decode_throughput.pdf')
plot_common(df, models[0], models[1], models[2], 'gpu_attention', 'Attention Time (GPU, ms)', 'mean_gpu_attn_latency.pdf')
plot_common(df, models[0], models[1], models[2], 'gpu_others', 'GPU Time w/o Attention (ms)', 'mean_gpu_others_latency.pdf')
plot_common(df, models[0], models[1], models[2], 'cpu', 'Mean CPU Time (ms)', 'mean_cpu_latency.pdf')


==> graphs/eval_decode_throughput_lines/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import seaborn as sns
import pandas as pd

plt.rcParams.update({'font.size': 24})
plt.rcParams.update({'font.family': 'Sans Serif'})

configs = ["vLLM", "FA_Paged", "FI_Paged", "FA_vAttention"]

colors = {
    'vLLM': 'chocolate',
    'FA_Paged': 'blue',
    'FI_Paged': 'red',
    'FA_vAttention': 'green',
    'FI_vAttention': 'green',
}

linestyles = {
    'vLLM': '-',
    'FA_Paged': '-',
    'FI_Paged': '-',
    'FA_vAttention': '--',
    'FI_vAttention': '--',
}

markerstyles = {
    'vLLM': '^',
    'FA_Paged': 'o',
    'FI_Paged': 's',
    'FA_vAttention': 'D',
    'FI_vAttention': '^'
}

legends = {
    'vLLM': 'vLLM',
    'FA_Paged': 'FA2_Paged',
    'FI_Paged': 'FI_Paged',
    'FA_vAttention': 'FA2_vAttention',
    'FI_vAttention': 'FI_vAttention',
}

context_lengths = [1024, 2048, 4096, 8192, 16384, 32768, 65536, 131072, 196608]

def plot_throughput(df, figname, title):
    plt.figure(figsize=(10, 5))
    x_ticks = np.arange(len(df['bs']))
    for i, cfg in enumerate(configs):
        plt.plot(x_ticks, df[cfg], label=legends[cfg], color=colors[cfg], linestyle = linestyles[cfg], linewidth=2, marker=markerstyles[cfg], markersize=7)
    
    plt.xlabel('Batch Size', fontsize=24, fontweight='bold')
    plt.ylabel('Tokens/second', fontsize=24, fontweight='bold')
    x_labels = [str(int(x)) for x in df['bs']]
    plt.xticks(ticks=x_ticks, labels=x_labels, fontsize=24)
    if 'llama-3' in figname:
        plt.yticks(np.arange(0, 1100, 200))
    elif 'yi-34b' in figname:
        plt.yticks(np.arange(0, 500, 100))
    else: 
        plt.yticks(np.arange(0, 1100, 200))
    plt.grid()
    plt.tight_layout()
    plt.title(title, fontsize=24, fontweight='bold')
    plt.legend(loc='upper left', ncols=2, fontsize=24)
    plt.savefig(figname)

df_yi6b = pd.read_csv('Yi-6B/data.csv', sep=';')
df_llama3 = pd.read_csv('Llama-3-8B/data.csv', sep=';')
df_yi34b = pd.read_csv('Yi-34B/data.csv', sep=';')
plot_throughput(df_yi6b, 'yi-6b-decode-throughput.pdf', 'Yi-6B (1 A100)')
plot_throughput(df_llama3, 'llama-3-8b-decode-throughput.pdf', 'Llama-3-8B (2 A100s)')
plot_throughput(df_yi34b, 'yi-34b-decode-throughput.pdf', 'Yi-34B (2 A100s)')


==> graphs/eval_makespan/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 28})
plt.rcParams.update({'font.family': 'Sans Serif'})
#hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
#colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']
opacity=0.65

opacity=0.65

colors = {
    'FI_Paged': 'chocolate',
    'FA_Paged': 'cadetblue',
    'FA_vAttention': 'lightgreen',
}

hatches = {
    'FI_Paged': '-',
    'FA_Paged': '\\',
    'FA_vAttention': '',
}

def get_model_name(model):
    if "yi-6b" in model.lower():
        return "Yi-6B"
    elif "llama-3-8b" in model.lower():
        return "Llama-3-8B"
    elif "yi-34b" in model.lower():
        return "Yi-34B"
    else:
        return model

def get_yticks_seconds(model, pdratio):
    if "yi-6b" in model.lower():
        return np.arange(0, 2500, 600) if pdratio == 500 else np.arange(0, 3300, 800) if pdratio == 100 else np.arange(0, 4900, 1200)
    elif "llama-3-8b" in model.lower():
        return np.arange(0, 1700, 400) if pdratio == 500 else np.arange(0, 2100, 400) if pdratio == 100 else np.arange(0, 2600, 500)
    elif "yi-34b" in model.lower():
        return np.arange(0, 4900, 1200) if pdratio == 500 else np.arange(0, 7700, 1900) if pdratio == 100 else np.arange(0, 13000, 3000)
    else:
        return np.arange(0, 2500, 600)

def get_yticks_minutes(model, pdratio):
    if "yi-6b" in model.lower():
        return np.arange(0, 2500, 600) if pdratio == 500 else np.arange(0, 3300, 800) if pdratio == 100 else np.arange(0, 4900, 1200)
    elif "llama-3-8b" in model.lower():
        return np.arange(0, 31, 5) if pdratio == 500 else np.arange(0, 37, 6) if pdratio == 100 else np.arange(0, 49, 8)
    elif "yi-34b" in model.lower():
        return np.arange(0, 4900, 1200) if pdratio == 500 else np.arange(0, 7700, 1900) if pdratio == 100 else np.arange(0, 13000, 3000)
    else:
        return np.arange(0, 2500, 600)

seq_lens = [32768, 65536, 131072]
seq_lens_ticks = ["32K", "64K", "128K"]

def plt_figure(df, name, pdratio, xlabel, ylabel, yticks, legend):
    fig, ax = plt.subplots(figsize=(16, 16))
    width = 0.20
    df = df[df["p_d"] == pdratio]
    df = df[df["cl"].isin(seq_lens)]
    x_pos = np.arange(len(seq_lens))
    fontsize=66
    df['FA_Paged'] = df['FA_Paged'] / 60
    df['FI_Paged'] = df['FI_Paged'] / 60
    df['FA_vAttention'] = df['FA_vAttention'] / 60
    ax.bar(x_pos - 1.5*width, df["FA_vAttention"], width, label="FA_vAttention", color=colors["FA_vAttention"], hatch=hatches["FA_vAttention"], alpha=opacity, edgecolor='black')
    #perf = abs(df["FA_vAttention"])
    #for i, v in enumerate(perf):
    #    ax.text(i - 1.5*width, v, f"{1.0:.2f}x", color='black', ha='center', va='bottom', fontsize=36, rotation=90)
    
    ax.bar(x_pos - 0.5*width, df["FA_Paged"], width, label="FA_Paged", color=colors["FA_Paged"], hatch=hatches["FA_Paged"], alpha=opacity, edgecolor='black')
    perf, rel_perf = abs(df["FA_Paged"]), df["FA_Paged"] / df["FA_vAttention"]
    for i, v in enumerate(perf):
        ax.text(i - 0.5*width, v, f"{rel_perf.iloc[i]:.2f}x", color='black', ha='center', va='bottom', fontsize=fontsize-8, rotation=90)
    
    ax.bar(x_pos + 0.5*width, df["FI_Paged"], width, label="FI_Paged", color=colors["FI_Paged"], hatch=hatches["FI_Paged"], alpha=opacity, edgecolor='black')
    perf, rel_perf = abs(df["FI_Paged"]), df["FI_Paged"] / df["FA_vAttention"]
    for i, v in enumerate(perf):
        ax.text(i + 0.5*width, v, f"{rel_perf.iloc[i]:.2f}x", color='black', ha='center', va='bottom', fontsize=fontsize-8, rotation=90)

    plt.xticks(x_pos, seq_lens_ticks, fontsize=fontsize)
    #plt.yticks(np.arange(0, ymax, ygap), fontsize=36)
    plt.yticks(yticks, fontsize=fontsize)
    ax.grid(axis='y', linestyle='--')
    if xlabel:
        ax.set_xlabel('Context Length', fontweight='bold', fontsize=fontsize)
    if ylabel:
        plt.ylabel("Makespan (minutes)", fontweight='bold', fontsize=fontsize)
    if legend:
        plt.legend(loc='upper left', ncol=1, frameon=True, fontsize=fontsize)
    #plt.title(f"{name} (P:D={pdratio})", fontweight='bold', fontsize=36)
    plt.title(f"P:D={pdratio}", fontweight='bold', fontsize=fontsize+8)
    plt.tight_layout()
    plt.savefig(f"{name}_makespan_{pdratio}_pagesize.pdf")

def plot_runtime_overhead():
    #models = ["yi-6B.csv", "llama-3-8B.csv", "yi-34B.csv"]
    models = ["llama-3-8B.csv"]
    for model in models:
        df = pd.read_csv(model, sep="\t")
        #print(df)
        #continue
        name = get_model_name(model)
        for pdratio in [500, 100, 50]:
            yticks = get_yticks_minutes(model, pdratio)
            ylabel = True if pdratio == 500 else False
            xlabel = True if model == models[-1] else False
            legend = True if model == models[0] and pdratio == 500 else False
            plt_figure(df, name, pdratio, xlabel, ylabel, yticks, legend)

plot_runtime_overhead()

==> graphs/eval_makespan/v0/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 28})
plt.rcParams.update({'font.family': 'Sans Serif'})
#hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
#colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']
opacity=0.65

opacity=0.65

colors = {
    'FI_Paged': 'chocolate',
    'FA_Paged': 'cadetblue',
    'FA_vAttention': 'lightgreen',
}

hatches = {
    'FI_Paged': '-',
    'FA_Paged': '\\',
    'FA_vAttention': '',
}

def get_model_name(model):
    if "yi-6b" in model.lower():
        return "Yi-6B"
    elif "llama-3-8b" in model.lower():
        return "Llama-3-8B"
    elif "yi-34b" in model.lower():
        return "Yi-34B"
    else:
        return model

def get_yticks(model, pdratio):
    if "yi-6b" in model.lower():
        return np.arange(0, 2500, 600) if pdratio == 500 else np.arange(0, 3300, 800) if pdratio == 100 else np.arange(0, 4900, 1200)
    elif "llama-3-8b" in model.lower():
        return np.arange(0, 1700, 400) if pdratio == 500 else np.arange(0, 3300, 800) if pdratio == 100 else np.arange(0, 4900, 1200)
    elif "yi-34b" in model.lower():
        return np.arange(0, 4900, 1200) if pdratio == 500 else np.arange(0, 7700, 1900) if pdratio == 100 else np.arange(0, 13000, 3000)
    else:
        return np.arange(0, 2500, 600)

seq_lens = [32768, 65536, 131072]
seq_lens_ticks = ["32K", "64K", "128K"]

def plt_figure(df, name, pdratio, xlabel, ylabel, yticks, legend):
    fig, ax = plt.subplots(figsize=(16, 8))
    width = 0.20
    df = df[df["p_d"] == pdratio]
    df = df[df["cl"].isin(seq_lens)]
    x_pos = np.arange(len(seq_lens))

    ax.bar(x_pos - 1.5*width, df["FA_vAttention"], width, label="FA_vAttention", color=colors["FA_vAttention"], hatch=hatches["FA_vAttention"], alpha=opacity, edgecolor='black')
    #perf = abs(df["FA_vAttention"])
    #for i, v in enumerate(perf):
    #    ax.text(i - 1.5*width, v, f"{1.0:.2f}x", color='black', ha='center', va='bottom', fontsize=36, rotation=90)
    
    ax.bar(x_pos - 0.5*width, df["FA_Paged"], width, label="FA_Paged", color=colors["FA_Paged"], hatch=hatches["FA_Paged"], alpha=opacity, edgecolor='black')
    perf, rel_perf = abs(df["FA_Paged"]), df["FA_Paged"] / df["FA_vAttention"]
    for i, v in enumerate(perf):
        ax.text(i - 0.5*width, v, f"{rel_perf.iloc[i]:.2f}x", color='black', ha='center', va='bottom', fontsize=36, rotation=90)
    
    ax.bar(x_pos + 0.5*width, df["FI_Paged"], width, label="FI_Paged", color=colors["FI_Paged"], hatch=hatches["FI_Paged"], alpha=opacity, edgecolor='black')
    perf, rel_perf = abs(df["FI_Paged"]), df["FI_Paged"] / df["FA_vAttention"]
    for i, v in enumerate(perf):
        ax.text(i + 0.5*width, v, f"{rel_perf.iloc[i]:.2f}x", color='black', ha='center', va='bottom', fontsize=36, rotation=90)

    plt.xticks(x_pos, seq_lens_ticks, fontsize=36)
    #plt.yticks(np.arange(0, ymax, ygap), fontsize=36)
    plt.yticks(yticks, fontsize=36)
    ax.grid(axis='y', linestyle='--')
    if xlabel:
        ax.set_xlabel('Context Length', fontweight='bold', fontsize=36)
    if ylabel:
        plt.ylabel("Makespan (seconds)", fontweight='bold', fontsize=36)
    if legend:
        plt.legend(loc='upper left', ncol=1, frameon=True, fontsize=40)
    plt.title(f"{name} (P:D={pdratio})", fontweight='bold', fontsize=36)
    plt.tight_layout()
    plt.savefig(f"{name}_makespan_{pdratio}_pagesize.pdf")

def plot_runtime_overhead():
    models = ["yi-6B.csv", "llama-3-8B.csv", "yi-34B.csv"]
    for model in models:
        df = pd.read_csv(model, sep="\t")
        #print(df)
        #continue
        name = get_model_name(model)
        for pdratio in [500, 100, 50]:
            yticks = get_yticks(model, pdratio)
            ylabel = True if pdratio == 500 else False
            xlabel = True if "yi-34b" in model.lower() else False
            legend = True if "yi-6b" in model.lower() and pdratio == 500 else False
            plt_figure(df, name, pdratio, xlabel, ylabel, yticks, legend)

plot_runtime_overhead()

==> graphs/eval_makespan_arxiv/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 28})
plt.rcParams.update({'font.family': 'Sans Serif'})
#hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
#colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']
opacity=0.65

opacity=0.65

colors = {
    'FI_Paged': 'chocolate',
    'FA_Paged': 'cadetblue',
    'FA_vAttention': 'lightgreen',
}

hatches = {
    'FI_Paged': '-',
    'FA_Paged': '\\',
    'FA_vAttention': '',
}

def get_model_name(model):
    if "yi-6b" in model.lower():
        return "Yi-6B"
    elif "llama-3-8b" in model.lower():
        return "Llama-3-8B"
    elif "yi-34b" in model.lower():
        return "Yi-34B"
    else:
        return model

models_ticks = ["Yi-6B", "Llama-3-8B", "Yi-34B"]

def plot_makespan(df):
    fig, ax = plt.subplots(figsize=(16, 7))
    models = df["model"]
    width = 0.20
    x_pos = np.arange(len(models))
    fontsize=36
    ax.bar(x_pos - 1.5*width, df["FA_vAttention"], width, label="FA2_vAttention", color=colors["FA_vAttention"], hatch=hatches["FA_vAttention"], alpha=opacity, edgecolor='black')
    ax.bar(x_pos - 0.5*width, df["FA_Paged"], width, label="FA2_Paged", color=colors["FA_Paged"], hatch=hatches["FA_Paged"], alpha=opacity, edgecolor='black')
    perf, rel_perf = abs(df["FA_Paged"]), df["FA_Paged"] / df["FA_vAttention"]
    for i, v in enumerate(perf):
        ax.text(i - 0.5*width, v, f"{rel_perf.iloc[i]:.2f}x", color='black', ha='center', va='bottom', fontsize=fontsize-8, rotation=90)
    ax.bar(x_pos + 0.5*width, df["FI_Paged"], width, label="FI_Paged", color=colors["FI_Paged"], hatch=hatches["FI_Paged"], alpha=opacity, edgecolor='black')
    perf, rel_perf = abs(df["FI_Paged"]), df["FI_Paged"] / df["FA_vAttention"]
    for i, v in enumerate(perf):
        ax.text(i + 0.5*width, v, f"{rel_perf.iloc[i]:.2f}x", color='black', ha='center', va='bottom', fontsize=fontsize-8, rotation=90)
    plt.xticks(x_pos, models_ticks, fontsize=fontsize)
    plt.yticks(np.arange(0, 430, 80), fontsize=fontsize-4)
    ax.grid(axis='y', linestyle='--')
    plt.ylabel("Makespan (minutes)", fontweight='bold', fontsize=fontsize-8)
    plt.legend(loc='upper left', ncol=2, frameon=True, fontsize=fontsize-4)
    plt.tight_layout()
    plt.savefig(f"makespan_arxiv.pdf")

num_requests = 427
def plot_throughput(df):
    fig, ax = plt.subplots(figsize=(16, 7))
    models = df["model"]
    width = 0.20
    x_pos = np.arange(len(models))
    fontsize = 36
    df["FA_vAttention_throughput"] = (num_requests) / df["FA_vAttention"]
    df["FA_Paged_throughput"] = (num_requests) / df["FA_Paged"]
    df["FI_Paged_throughput"] = (num_requests) / df["FI_Paged"]
    ax.bar(x_pos - 1.5*width, df["FA_Paged_throughput"], width, label="FA2_Paged", color=colors["FA_Paged"], hatch=hatches["FA_Paged"], alpha=opacity, edgecolor='black')
    for i, v in enumerate(df["FA_Paged_throughput"]):
        ax.text(i - 1.5*width, v + 0.1, f"{v:.2f}", color='black', ha='center', va='bottom', fontsize=fontsize-10, rotation=0)  # Add absolute value
    ax.bar(x_pos - 0.5*width, df["FI_Paged_throughput"], width, label="FI_Paged", color=colors["FI_Paged"], hatch=hatches["FI_Paged"], alpha=opacity, edgecolor='black')
    for i, v in enumerate(df["FI_Paged_throughput"]):
        ax.text(i - 0.5*width, v + 0.1, f"{v:.2f}", color='black', ha='center', va='bottom', fontsize=fontsize-10, rotation=0)  # Add absolute value
    ax.bar(x_pos + 0.5*width, df["FA_vAttention_throughput"], width, label="FA2_vAttention", color=colors["FA_vAttention"], hatch=hatches["FA_vAttention"], alpha=opacity, edgecolor='black')
    for i, v in enumerate(df["FA_vAttention_throughput"]):
        ax.text(i + 0.5*width, v + 0.1, f"{v:.2f}", color='black', ha='center', va='bottom', fontsize=fontsize-10, rotation=0)  # Add absolute value
    plt.xticks(x_pos, models_ticks, fontsize=fontsize)
    plt.yticks(np.arange(0, 7, 1), fontsize=fontsize-4)
    ax.grid(axis='y', linestyle='--')
    plt.ylabel("Requests per minute", fontweight='bold', fontsize=fontsize-10)
    plt.legend(loc='upper right', ncol=1, frameon=True, fontsize=fontsize-4)
    plt.tight_layout()
    plt.savefig(f"throughput_arxiv.pdf")

df = pd.read_csv("data.csv", sep=";")
plot_makespan(df)
plot_throughput(df)

==> graphs/eval_makespan_arxiv/v0/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 28})
plt.rcParams.update({'font.family': 'Sans Serif'})
#hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
#colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']
opacity=0.65

opacity=0.65

colors = {
    'FI_Paged': 'chocolate',
    'FA_Paged': 'cadetblue',
    'FA_vAttention': 'lightgreen',
}

hatches = {
    'FI_Paged': '-',
    'FA_Paged': '\\',
    'FA_vAttention': '',
}

def get_model_name(model):
    if "yi-6b" in model.lower():
        return "Yi-6B"
    elif "llama-3-8b" in model.lower():
        return "Llama-3-8B"
    elif "yi-34b" in model.lower():
        return "Yi-34B"
    else:
        return model

def get_yticks(model, pdratio):
    if "yi-6b" in model.lower():
        return np.arange(0, 2500, 600) if pdratio == 500 else np.arange(0, 3300, 800) if pdratio == 100 else np.arange(0, 4900, 1200)
    elif "llama-3-8b" in model.lower():
        return np.arange(0, 1700, 400) if pdratio == 500 else np.arange(0, 3300, 800) if pdratio == 100 else np.arange(0, 4900, 1200)
    elif "yi-34b" in model.lower():
        return np.arange(0, 4900, 1200) if pdratio == 500 else np.arange(0, 7700, 1900) if pdratio == 100 else np.arange(0, 13000, 3000)
    else:
        return np.arange(0, 2500, 600)

seq_lens = [32768, 65536, 131072]
seq_lens_ticks = ["32K", "64K", "128K"]

def plt_figure(df, name, pdratio, xlabel, ylabel, yticks, legend):
    fig, ax = plt.subplots(figsize=(16, 8))
    width = 0.20
    df = df[df["p_d"] == pdratio]
    df = df[df["cl"].isin(seq_lens)]
    x_pos = np.arange(len(seq_lens))

    ax.bar(x_pos - 1.5*width, df["FA_vAttention"], width, label="FA_vAttention", color=colors["FA_vAttention"], hatch=hatches["FA_vAttention"], alpha=opacity, edgecolor='black')
    #perf = abs(df["FA_vAttention"])
    #for i, v in enumerate(perf):
    #    ax.text(i - 1.5*width, v, f"{1.0:.2f}x", color='black', ha='center', va='bottom', fontsize=36, rotation=90)
    
    ax.bar(x_pos - 0.5*width, df["FA_Paged"], width, label="FA_Paged", color=colors["FA_Paged"], hatch=hatches["FA_Paged"], alpha=opacity, edgecolor='black')
    perf, rel_perf = abs(df["FA_Paged"]), df["FA_Paged"] / df["FA_vAttention"]
    for i, v in enumerate(perf):
        ax.text(i - 0.5*width, v, f"{rel_perf.iloc[i]:.2f}x", color='black', ha='center', va='bottom', fontsize=36, rotation=90)
    
    ax.bar(x_pos + 0.5*width, df["FI_Paged"], width, label="FI_Paged", color=colors["FI_Paged"], hatch=hatches["FI_Paged"], alpha=opacity, edgecolor='black')
    perf, rel_perf = abs(df["FI_Paged"]), df["FI_Paged"] / df["FA_vAttention"]
    for i, v in enumerate(perf):
        ax.text(i + 0.5*width, v, f"{rel_perf.iloc[i]:.2f}x", color='black', ha='center', va='bottom', fontsize=36, rotation=90)

    plt.xticks(x_pos, seq_lens_ticks, fontsize=36)
    #plt.yticks(np.arange(0, ymax, ygap), fontsize=36)
    plt.yticks(yticks, fontsize=36)
    ax.grid(axis='y', linestyle='--')
    if xlabel:
        ax.set_xlabel('Context Length', fontweight='bold', fontsize=36)
    if ylabel:
        plt.ylabel("Makespan (seconds)", fontweight='bold', fontsize=36)
    if legend:
        plt.legend(loc='upper left', ncol=1, frameon=True, fontsize=40)
    plt.title(f"{name} (P:D={pdratio})", fontweight='bold', fontsize=36)
    plt.tight_layout()
    plt.savefig(f"{name}_makespan_{pdratio}_pagesize.pdf")

def plot_runtime_overhead():
    models = ["yi-6B.csv", "llama-3-8B.csv", "yi-34B.csv"]
    for model in models:
        df = pd.read_csv(model, sep="\t")
        #print(df)
        #continue
        name = get_model_name(model)
        for pdratio in [500, 100, 50]:
            yticks = get_yticks(model, pdratio)
            ylabel = True if pdratio == 500 else False
            xlabel = True if "yi-34b" in model.lower() else False
            legend = True if "yi-6b" in model.lower() and pdratio == 500 else False
            plt_figure(df, name, pdratio, xlabel, ylabel, yticks, legend)

plot_runtime_overhead()

==> graphs/eval_makespan_fa3/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 28})
plt.rcParams.update({'font.family': 'Sans Serif'})
#hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
#colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']
opacity=0.65

opacity=0.65

colors = {
    'FA2_Paged': 'chocolate',
    'FA2_vAttention': 'lightgreen',
    'FA3_vAttention': 'wheat',
}

hatches = {
    'FA2_Paged': '-',
    'FA2_vAttention': '\\',
    'FA3_vAttention': '',
}

def get_model_name(model):
    if "yi-6b" in model.lower():
        return "Yi-6B"
    elif "llama-3-8b" in model.lower():
        return "Llama-3-8B"
    elif "yi-34b" in model.lower():
        return "Yi-34B"
    else:
        return model

models_ticks = ["Yi-6B", "Llama-3-8B", "Yi-34B"]

num_requests = 427
def plot_throughput(df):
    fig, ax = plt.subplots(figsize=(16, 7))
    models = df["model"]
    width = 0.20
    x_pos = np.arange(len(models))
    fontsize = 36
    df["FA2_Paged_throughput"] = (num_requests) / df["FA2_Paged"]
    df["FA2_vAttention_throughput"] = (num_requests) / df["FA2_vAttention"]
    df["FA3_vAttention_throughput"] = (num_requests) / df["FA3_vAttention"]
    ax.bar(x_pos - 1.5*width, df["FA2_Paged_throughput"], width, label="FA2_Paged", color=colors["FA2_Paged"], hatch=hatches["FA2_Paged"], alpha=opacity, edgecolor='black')
    for i, v in enumerate(df["FA2_Paged_throughput"]):
        ax.text(i - 1.5*width, v + 0.1, f"{v:.2f}", color='black', ha='center', va='bottom', fontsize=fontsize-10, rotation=0)  # Add absolute value
    ax.bar(x_pos - 0.5*width, df["FA2_vAttention_throughput"], width, label="FA2_vAttention", color=colors["FA2_vAttention"], hatch=hatches["FA2_vAttention"], alpha=opacity, edgecolor='black')
    for i, v in enumerate(df["FA2_vAttention_throughput"]):
        ax.text(i - 0.5*width, v + 0.1, f"{v:.2f}", color='black', ha='center', va='bottom', fontsize=fontsize-10, rotation=0)  # Add absolute value
    ax.bar(x_pos + 0.5*width, df["FA3_vAttention_throughput"], width, label="FA3_vAttention", color=colors["FA3_vAttention"], hatch=hatches["FA3_vAttention"], alpha=opacity, edgecolor='black')
    for i, v in enumerate(df["FA3_vAttention_throughput"]):
        ax.text(i + 0.5*width, v + 0.1, f"{v:.2f}", color='black', ha='center', va='bottom', fontsize=fontsize-10, rotation=0)  # Add absolute value
    plt.xticks(x_pos, models_ticks, fontsize=fontsize)
    plt.yticks(np.arange(0, 13, 2), fontsize=fontsize-4)
    ax.grid(axis='y', linestyle='--')
    plt.ylabel("Requests per minute", fontweight='bold', fontsize=fontsize-10)
    plt.legend(loc='upper right', ncol=1, frameon=True, fontsize=fontsize-4)
    plt.tight_layout()
    plt.savefig(f"throughput_arxiv_h100.pdf")

def plot_throughput_horizontal(df):
    fig, ax = plt.subplots(figsize=(16, 7))
    models = df["model"]
    width = 0.20
    y_pos = np.arange(len(models))
    fontsize = 36
    df["FA2_Paged_throughput"] = (num_requests) / df["FA2_Paged"]
    df["FA2_vAttention_throughput"] = (num_requests) / df["FA2_vAttention"]
    df["FA3_vAttention_throughput"] = (num_requests) / df["FA3_vAttention"]
    ax.barh(y_pos - 1.5*width, df["FA2_Paged_throughput"], width, label="FA2_Paged", color=colors["FA2_Paged"], hatch=hatches["FA2_Paged"], alpha=opacity, edgecolor='black')
    for i, v in enumerate(df["FA2_Paged_throughput"]):
        ax.text(v + 0.1, i - 1.5*width, f"{v:.2f}", color='black', va='center', ha='left', fontsize=fontsize-10, rotation=0)  # Add absolute value
    ax.barh(y_pos - 0.5*width, df["FA2_vAttention_throughput"], width, label="FA2_vAttention", color=colors["FA2_vAttention"], hatch=hatches["FA2_vAttention"], alpha=opacity, edgecolor='black')
    for i, v in enumerate(df["FA2_vAttention_throughput"]):
        ax.text(v + 0.1, i - 0.5*width, f"{v:.2f}", color='black', va='center', ha='left', fontsize=fontsize-10, rotation=0)  # Add absolute value
    ax.barh(y_pos + 0.5*width, df["FA3_vAttention_throughput"], width, label="FA3_vAttention", color=colors["FA3_vAttention"], hatch=hatches["FA3_vAttention"], alpha=opacity, edgecolor='black')
    for i, v in enumerate(df["FA3_vAttention_throughput"]):
        ax.text(v + 0.1, i + 0.5*width, f"{v:.2f}", color='black', va='center', ha='left', fontsize=fontsize-10, rotation=0)  # Add absolute value
    plt.yticks(y_pos, models_ticks, fontsize=fontsize)
    plt.xticks(np.arange(0, 13, 2), fontsize=fontsize-4)
    ax.grid(axis='x', linestyle='--')
    plt.xlabel("Requests per minute", fontweight='bold', fontsize=fontsize-10)
    plt.legend(loc='upper right', ncol=1, frameon=True, fontsize=fontsize-4)
    plt.tight_layout()
    plt.savefig(f"throughput_arxiv_h100.pdf")

df = pd.read_csv("data.csv", sep=";")
plot_throughput(df)

==> graphs/eval_mem_allocation/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 24})
plt.rcParams.update({'font.family': 'Sans Serif'})
hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']
opacity=0.65

context_lengths = ["1K", "2K", "4K", "8K", "16K", "32K"]

block_sizes = ['64KB', '128KB', '256KB', '2MB']

colors = {
    '64KB': 'gray',
    '128KB': 'chocolate',
    '256KB': 'cadetblue',
    '2MB': 'wheat',
}

hatches = {
    '64KB': '',
    '128KB': '\\\\',
    '256KB': '--',
    '2MB': '//',
}

def model_to_y_ticks(model):
    if "yi-6b" in model.lower():
        return 520, 100
    if "yi-34b" in model.lower():
        return 520, 100
    if "llama" in model.lower():
        return 160, 25
    else:
        return 500, 50

legend = ['64KB', '128KB', '256KB', '2MB'] 

def plot_common(df):
    fix, ax = plt.subplots(figsize=(15, 6))
    width = 0.15
    configs = ['TP-1', 'TP-2']
    x_pos = np.arange(len(configs))
    for i, cfg in enumerate(configs):
        df_cfg = df[df['config'] == cfg]
        bars1 = ax.bar(i - 1.5*width, df_cfg['64KB'], width, color=colors['64KB'], alpha=opacity, hatch=hatches['64KB'], edgecolor='black')
        bars2 = ax.bar(i - 0.5*width, df_cfg['128KB'], width, color=colors['128KB'], alpha=opacity, hatch=hatches['128KB'], edgecolor='black')
        bars1 = ax.bar(i + 0.5*width, df_cfg['256KB'], width, color=colors['256KB'], alpha=opacity, hatch=hatches['256KB'], edgecolor='black')
        bars2 = ax.bar(i + 1.5*width, df_cfg['2MB'], width, color=colors['2MB'], alpha=opacity, hatch=hatches['2MB'], edgecolor='black')

    ax.set_xticks(x_pos)
    ax.set_xticklabels(configs)
    y_max, y_ticks = 82, 10
    ax.set_yticks(np.arange(0, y_max, y_ticks))
    ax.tick_params(labelsize=32)
    ax.grid(axis='y', linestyle='--')
    #ax.set_xlabel('Batch Size * Context Length', fontsize=22, fontweight='bold')
    ax.set_ylabel("Memory Allocatation Rate \n (GB per second)", fontweight='bold', fontsize=26)
    #ax.set_title(model_to_title(model), fontweight='bold')
    lg = ax.legend(legend, loc='upper left', fontsize='26', ncols=4)

    plt.tight_layout()
    plt.savefig(f"vattn_mem_alloc_rate.pdf")

df = pd.read_csv("data.csv", sep=";")
plot_common(df)

==> graphs/eval_pagesize/gpt-3/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 28})
plt.rcParams.update({'font.family': 'Sans Serif'})
#hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
#colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']
opacity=0.65

opacity=0.65

colors = {
    '2MB': 'lightgreen',
    #'64KB': 'cadetblue',
    '64KB': 'chocolate',
    'fi': 'chocolate',
    'fi_paged': 'wheat',
    '32': 'gray'
}

hatches = {
    '2MB': '',
    #'64KB': '\\\\',
    '64KB': '-',
    'fi': '-',
    'fi_paged': '//',
    '32': ''
}

batch_sizes = [1, 2, 4, 8, 16, 32, 64]
#batch_sizes = [1]
seq_len = 32768
decode_seq_lens = ["1*32K", "2*32K", "4*32K", "8*32K", "16*2K", "32*32K", "64*32K"]

def attn_to_title(attn_type):
    if "mha" in attn_type:
        return "MHA (LLaMA2-7B)"
    if "gqa" in attn_type:
        return "GQA (Yi-34B)"
    if "mqa" in attn_type:
        return "MQA (StartCoder-15.5B)"

def plt_figure(df):
    fig, ax = plt.subplots(figsize=(21, 10))
    width = 0.30
    x_pos = np.arange(len(decode_seq_lens))
    df = df[df["context_length"] == seq_len]
    ax.bar(x_pos - 0.5*width, df["2MB_norm"], width, label="2MB", color=colors["2MB"], hatch=hatches["2MB"], alpha=opacity, edgecolor='black')
    bars1 = ax.bar(x_pos + 0.5*width, df["64KB_norm"], width, label="64KB", color=colors["64KB"], hatch=hatches["64KB"], alpha=opacity, edgecolor='black')
    perf = df["64KB_norm"].values
    for i, v in enumerate(perf):
        ax.text(i + 0.5*width, v + 0.05, f"{v:.2f}x", color='black', ha='center', va='bottom', fontsize=32, rotation=90)

    plt.xticks(x_pos, decode_seq_lens, fontsize=32)
    plt.yticks(np.arange(0, 1.9, 0.20), fontsize=32)
    ax.grid(axis='y', linestyle='--')
    x_label = 'Batch Size * Context Length (Decode)'
    ax.set_xlabel(x_label, fontweight='bold', fontsize=36)
    plt.ylabel("Normalized Runtime", fontweight='bold', fontsize=36)
    plt.legend(loc='best', ncol=2, frameon=True, fontsize=36)
    plt.tight_layout()
    plt.savefig(f"eval_pagesize_gpt3.pdf")

def plot_runtime_overhead():
    df = pd.read_csv("data.csv", sep="\t")
    df["2MB_norm"] = 1.0
    df["64KB_norm"] = df["64KB"] / df["2MB"]
    plt_figure(df[df["model"] == "gpt-3-175B"])

plot_runtime_overhead()

==> graphs/eval_pagesize/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 28})
plt.rcParams.update({'font.family': 'Sans Serif'})
#hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
#colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']
opacity=0.65

opacity=0.65

colors = {
    '2MB': 'lightgreen',
    #'64KB': 'cadetblue',
    '64KB': 'chocolate',
    'fi': 'chocolate',
    'fi_paged': 'wheat',
    '32': 'gray'
}

hatches = {
    '2MB': '',
    #'64KB': '\\\\',
    '64KB': '-',
    'fi': '-',
    'fi_paged': '//',
    '32': ''
}

#batch_sizes = [1, 2, 4, 8, 16, 32, 64, 128]
batch_sizes = [1]
#seq_lens = [1024, 2048, 4096, 8192, 16384]
prefill_seq_lens = ["2K", "4K", "8K", "16K", "32K"]
decode_seq_lens = ["1*32K", "2*32K", "4*32K", "8*32K", "16*32K"]

def attn_to_title(attn_type):
    if "mha" in attn_type:
        return "MHA (LLaMA2-7B)"
    if "gqa" in attn_type:
        return "GQA (Yi-34B)"
    if "mqa" in attn_type:
        return "MQA (StartCoder-15.5B)"

def plt_figure(df, phase):
    fig, ax = plt.subplots(figsize=(12, 8))
    width = 0.30
    x_pos = np.arange(len(prefill_seq_lens)) if phase == "prefill" else np.arange(len(decode_seq_lens))
    ax.bar(x_pos - 0.5*width, df["2MB"], width, label="2MB", color=colors["2MB"], hatch=hatches["2MB"], alpha=opacity, edgecolor='black')
    bars1 = ax.bar(x_pos + 0.5*width, df["64KB"], width, label="64KB", color=colors["64KB"], hatch=hatches["64KB"], alpha=opacity, edgecolor='black')
    perf = df["64KB"].values
    for i, v in enumerate(perf):
        ax.text(i + 0.5*width, v + 0.05, f"{v:.2f}x", color='black', ha='center', va='bottom', fontsize=32, rotation=90)

    if phase == "prefill":
        plt.xticks(x_pos, prefill_seq_lens, fontsize=32)
    else:
        plt.xticks(x_pos, decode_seq_lens, fontsize=32)
    plt.yticks(np.arange(0, 1.9, 0.20), fontsize=32)
    ax.grid(axis='y', linestyle='--')
    x_label = 'Context Length (Prefill)' if phase == "prefill" else 'Batch Size * Context Length (Decode)'
    ax.set_xlabel(x_label, fontweight='bold', fontsize=36)
    plt.ylabel("Normalized Runtime", fontweight='bold', fontsize=36)
    plt.legend(loc='best', ncol=2, frameon=True, fontsize=36)
    plt.tight_layout()
    plt.savefig(f"eval_micro_{phase}_pagesize.pdf")

def plot_runtime_overhead():
    df = pd.read_csv("prefill.csv", sep=";")
    plt_figure(df[df["model"] == "llama-3-8B"], "prefill")
    df = pd.read_csv("decode.csv", sep=";")
    plt_figure(df[df["model"] == "llama-3-8B"], "decode")

plot_runtime_overhead()

==> graphs/eval_prefill_throughput/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import seaborn as sns
import pandas as pd

plt.rcParams.update({'font.size': 24})
plt.rcParams.update({'font.family': 'Sans Serif'})

#configs = ["FlashAttention", "FlashInfer", "vAttention"]
configs = ["FA_Paged", "FI_Paged", "FA_vAttention", "FI_vAttention"]

config_labels = {
    'FA_Paged': 'FA2_Paged',
    'FI_Paged': 'FI_Paged',
    'FA_vAttention': 'FA2_vAttention',
    'FI_vAttention': 'FI_vAttention',
}

colors = {
    'FA_Paged': 'chocolate',
    'FI_Paged': 'green',
    'FA_vAttention': 'chocolate',
    'FI_vAttention': 'green',
}

linestyles = {
    'FA_Paged': '-',
    'FI_Paged': '-',
    'FA_vAttention': '--',
    'FI_vAttention': '--',
}

markerstyles = {
    'FA_Paged': 'o',
    'FI_Paged': 's',
    'FA_vAttention': 'D',
    'FI_vAttention': '^'
}

context_lengths = [1024, 2048, 4096, 8192, 16384, 32768, 65536, 131072, 196608]

def plot_throughput(df, figname, title):
    plt.figure(figsize=(10, 5))
    for i, cfg in enumerate(configs):
        plt.plot(df['cl'], df[cfg], label=config_labels[cfg], color=colors[cfg], linestyle = linestyles[cfg], linewidth=2, marker=markerstyles[cfg], markersize=7)
    
    plt.xlabel('Context Length', fontsize=24, fontweight='bold')
    plt.ylabel('Tokens/second', fontsize=24, fontweight='bold')
    plt.xticks(fontsize=18)
    if 'llama-3' in figname:
        plt.yticks(np.arange(0, 24100, 4000))
    elif 'yi-34b' in figname:
        plt.yticks(np.arange(0, 5100, 1000))
    else: 
        plt.yticks(np.arange(0, 16000, 3000))
    #plt.xticks(np.arange(0, 330, 64))
    plt.grid()
    plt.tight_layout()
    plt.title(title, fontsize=18, fontweight='bold')
    #if "llama" in figname:
    plt.legend(loc='lower left', ncols=1, fontsize=24)
    plt.savefig(figname)

def plot_latency(df, figname, title):
    plt.figure(figsize=(10, 5))
    for i, cfg in enumerate(configs):
        plt.plot(df['cl'], df[cfg], label=config_labels[cfg], color=colors[cfg], linestyle = linestyles[cfg], linewidth=2, marker=markerstyles[cfg], markersize=7)
    
    plt.xlabel('Context Length', fontsize=24, fontweight='bold')
    plt.ylabel('Latency (ms)', fontsize=24, fontweight='bold')
    plt.xticks(fontsize=18)
    if 'llama-3' in figname:
        plt.yticks(np.arange(0, 40, 5))
    elif 'yi-34b' in figname:
        plt.yticks(np.arange(0, 121, 20))
    else: 
        plt.yticks(np.arange(0, 61, 10))
    #plt.xticks(np.arange(0, 330, 64))
    plt.grid()
    plt.tight_layout()
    plt.title(title, fontsize=18, fontweight='bold')
    #if "llama" in figname:
    plt.legend(loc='upper left', ncols=1, fontsize=24)
    plt.savefig(figname)

df_yi6b = pd.read_csv('Yi-6B/data.csv', sep=';')
df_llama3 = pd.read_csv('Llama-3-8B/data.csv', sep=';')
df_yi34b = pd.read_csv('Yi-34B/data.csv', sep=';')
plot_throughput(df_yi6b, 'yi-6b-prefill-throughput.pdf', 'Yi-6B (1 A100)')
plot_throughput(df_llama3, 'llama-3-8b-prefill-throughput.pdf', 'Llama-3-8B (2 A100s)')
plot_throughput(df_yi34b, 'yi-34b-prefill-throughput.pdf', 'Yi-34B (2 A100s)')

df_yi6b = pd.read_csv('Yi-6B/attention.csv', sep=';')
df_llama3 = pd.read_csv('Llama-3-8B/attention.csv', sep=';')
df_yi34b = pd.read_csv('Yi-34B/attention.csv', sep=';')
plot_latency(df_yi6b, 'yi-6b-prefill-attn-latency.pdf', 'Yi-6B (1 A100)')
plot_latency(df_llama3, 'llama-3-8b-prefill-attn-latency.pdf', 'Llama-3-8B (2 A100s)')
plot_latency(df_yi34b, 'yi-34b-prefill-attn-latency.pdf', 'Yi-34B (2 A100s)')


==> graphs/eval_prefill_time/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 40})
plt.rcParams.update({'font.family': 'Sans Serif'})
hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']
opacity=0.65

models = ['Yi-6B', 'Llama-3-8B', 'Yi-34B']
#models = ['Llama-3-8B', 'Yi-34B']

colors = {
    'vLLM': 'lightgreen',
    'vAttn-64KB': 'cadetblue',
    'vAttn-128KB': 'chocolate',
    'vAttn-256KB': 'cadetblue',
    'vAttn-2MB': 'chocolate',
    'vAttn': 'wheat'
}

hatches = {
    'vLLM': '',
    'vAttn-64KB': '\\',
    'vAttn-128KB': '-',
    'vAttn-256KB': '',
    'vAttn-2MB': '-',
    'vAttn': '/',
}

def model_to_y_ticks(model):
    if "yi-6b" in model.lower():
        return 520, 100
    if "yi-34b" in model.lower():
        return 520, 100
    if "llama" in model.lower():
        return 160, 25
    else:
        return 500, 50

#legend = ['vLLM', '64KB-sync', '128KB-sync', '256KB-sync', '2MB-sync', 'vAttention']
legend = ['Without CUDA APIs', 'CUDA APIs + 64KB pages (synchronous) ', 'CUDA APIs + 2MB (synchronous)', 'CUDA APIs + Deferred reclamation']

def plot_common(df):
    fix, ax = plt.subplots(figsize=(18, 8))
    width = 0.12
    x_pos = np.arange(len(models))
    for i, model in enumerate(models):
        df_model = df[df['model'] == model]
        bars1 = ax.bar(i - 1.5*width, df_model['vLLM'], width, color=colors['vLLM'], alpha=opacity, hatch=hatches['vLLM'], edgecolor='black')
        bars2 = ax.bar(i - 0.5*width, df_model['vAttn-64KB'], width, color=colors['vAttn-64KB'], alpha=opacity, hatch=hatches['vAttn-64KB'], edgecolor='black')
        ratio = f"{df_model['vAttn-64KB'].values[0] / df_model['vLLM'].values[0]:.2f}"
        ax.text(i - 0.5*width, bars2[0].get_height(), ratio + 'x', ha='center', va='bottom', fontsize=28, rotation=90)
        #bars3 = ax.bar(i - 0.5*width, df_model['vAttn-128KB'], width, color=colors['vAttn-128KB'], alpha=opacity, hatch=hatches['vAttn-128KB'], edgecolor='black')
        #ratio = f"{df_model['vAttn-128KB'].values[0] / df_model['vLLM'].values[0]:.2f}"
        #ax.text(i - 0.5*width, bars3[0].get_height(), ratio + 'x', ha='center', va='bottom', fontsize=18, rotation=90)
        #bars4 = ax.bar(i + 0.5*width, df_model['vAttn-256KB'], width, color=colors['vAttn-256KB'], alpha=opacity, hatch=hatches['vAttn-256KB'], edgecolor='black')
        #ratio = f"{df_model['vAttn-256KB'].values[0] / df_model['vLLM'].values[0]:.2f}"
        #ax.text(i + 0.5*width, bars4[0].get_height(), ratio + 'x', ha='center', va='bottom', fontsize=18, rotation=90)
        bars5 = ax.bar(i + 0.5*width, df_model['vAttn-2MB'], width, color=colors['vAttn-2MB'], alpha=opacity, hatch=hatches['vAttn-2MB'], edgecolor='black')
        ratio = f"{df_model['vAttn-2MB'].values[0] / df_model['vLLM'].values[0]:.2f}"
        ax.text(i + 0.5*width, bars5[0].get_height(), ratio + 'x', ha='center', va='bottom', fontsize=28, rotation=90)
        bars6 = ax.bar(i + 1.5*width, df_model['vAttn'], width, color=colors['vAttn'], alpha=opacity, hatch=hatches['vAttn'], edgecolor='black')
        ratio = f"{df_model['vAttn'].values[0] / df_model['vLLM'].values[0]:.2f}"
        ax.text(i + 1.5*width, bars6[0].get_height(), ratio + 'x', ha='center', va='bottom', fontsize=28, rotation=90)

    ax.set_xticks(x_pos)
    ax.set_xticklabels(models)
    #y_max, y_ticks = 6100, 1000
    y_max, y_ticks = 7, 1
    ax.set_yticks(np.arange(0, y_max, y_ticks))
    #ax.tick_params(labelsize=32)
    ax.grid(axis='y', linestyle='--')
    ax.set_ylabel("Prefill Time (seconds)", fontweight='bold', fontsize=36)
    lg = ax.legend(legend, loc='upper left', fontsize=34, ncols=1)
    plt.tight_layout()
    plt.savefig(f"vattn_prefill_time.pdf")

df = pd.read_csv("data.csv", sep=";")
plot_common(df)


==> graphs/gqa_latency/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 24})
plt.rcParams.update({'font.family': 'Sans Serif'})
hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']
opacity=0.65

context_lengths = ["1K", "2K", "4K", "8K", "16K", "32K"]

models = ['01-ai/Yi-6B-200K', '01-ai/Yi-34B-200K']
batch_sizes = [1, 2, 4, 8]
context_length = 16384

def model_to_title(model):
    if "yi-6b" in model.lower():
        return "Yi-6B (1 A100)"
    elif "yi-34b" in model.lower():
        return "Yi-34B (2 A100s)"
    elif "llama" in model.lower():
        return "LLAMA-70B (4 H100s)"
    else:
        return model

def config_to_color(config):
    if config == 'vLLM':
        return colors[3]
    if config == 'FLASH':
        return colors[1]
    if config == 'FLASH_PAGED':
        return colors[0]
    if config == 'FLASH_vATTN_v2':
        return colors[1]

def get_config_to_hatch(config):
    if config == 'vLLM':
        return hatches[3]
    if config == 'FLASH':
        return hatches[3]
    if config == 'FLASH_PAGED':
        return hatches[1]
    if config == 'FLASH_vATTN_v2':
        return hatches[3]

def model_to_y_ticks(model):
    if "yi-6b" in model.lower():
        return 520, 100
    if "yi-34b" in model.lower():
        return 520, 100
    if "llama" in model.lower():
        return 160, 25
    else:
        return 500, 50

configs = ['vLLM', 'FLASH_PAGED', 'FLASH']
legend = ['vLLM', 'FA-Paged', 'FA'] #, 'vLLM-FA(Paged)', 'vAttention-FA']

def plot_common(df, model1, model2, model3):
    fig, axs = plt.subplots(ncols=3, figsize=(30, 8))
    width = 0.20

    models = [model1, model2, model3]
    for ax_index, model in enumerate(models):
        ax = axs[ax_index]
        df_model = df[df['model'] == model]
        x_pos = np.arange(len(batch_sizes))
        for i, bs in enumerate(batch_sizes):
            df_bs = df_model[df_model['bs'] == bs]
            ax.bar(i - 3*width/2, df_bs['vLLM'], width, color=config_to_color('vLLM'), alpha=opacity, hatch=get_config_to_hatch('vLLM'), edgecolor='black')
            bars = ax.bar(i-width/2, df_bs['FLASH_PAGED'], width, color=config_to_color('FLASH_PAGED'), alpha=opacity, hatch=get_config_to_hatch('FLASH_PAGED'), edgecolor='black')
            speedup = f"{df_bs['FLASH_PAGED'].values[0] / df_bs['vLLM'].values[0]:.2f}"
            ax.text(i - width/2, bars[0].get_height(), speedup + 'x', ha='center', va='bottom', fontsize=28, rotation=90)
            bars2 = ax.bar(i + width/2, df_bs['FLASH'], width, color=config_to_color('FLASH'), alpha=opacity, hatch=get_config_to_hatch('FLASH'), edgecolor='black')
            speedup = f"{df_bs['FLASH'].values[0] / df_bs['vLLM'].values[0]:.2f}"
            ax.text(i + width/2, bars2[0].get_height(), speedup + 'x', ha='center', va='bottom', fontsize=28, rotation=90)

        x_ticks = ['1*16K', '2*16K', '4*16K', '8*16K']
        ax.set_xticks(x_pos)
        ax.set_xticklabels(x_ticks, fontsize=24)
        y_max, y_ticks = model_to_y_ticks(model)
        ax.set_yticks(np.arange(0, y_max, y_ticks))
        ax.tick_params(labelsize=24)
        ax.grid(axis='y', linestyle='--')
        ax.set_xlabel('Batch Size * Context Length', fontsize=28)
        ax.set_ylabel("Kernel Latency (us)", fontweight='bold', fontsize=32)
        ax.set_title(model_to_title(model), fontweight='bold')
        if ax_index == 0:
            ax.legend(legend, loc='upper left', fontsize='32', ncols=1)

    plt.tight_layout()
    plt.savefig(f"combined_gqa_latency.pdf")

df = pd.read_csv("data.csv", sep=";")
plot_common(df, 'yi-6B', 'yi-34B', 'llama2-70B')

==> graphs/llm-analysis/block_allocation_parser.py <==
import argparse
from model_mem_usage import get_total_blocks, get_model_weight_bytes, get_request_size_bytes
from model_mem_usage import get_request_block_memory_usage
import matplotlib.pyplot as plt
import sys
import os
import numpy as np

INTER_REQ_DELIMITER="|"
INTRA_REQ_DELIMITER=","
trace_file = "trace.out"

parser = argparse.ArgumentParser()
parser.add_argument('--block_size', type=int, default=1)
parser.add_argument('--trace_file', type=str, default='trace.txt')
args = parser.parse_args()

trace_file=args.trace_file

def get_total_gpu_memoery(model):
    if model == "llama-7b":
        return 80
    if model == "yi-34b":
        return 160
    return 1

def gb_from_b(x):
    return round(x / (1024**3), 2)

def mb_from_b(x):
    return round(x / (1024**2), 2)

def get_block_ratio(x):
    return round((x / available_blocks) * 100, 2)

class Request:
    id: int
    num_processed_tokens: int
    num_prefill_tokens: int

    def __init__(self, line: str, block_size: int, model: str):
        parts = line.strip().split(INTRA_REQ_DELIMITER)
        self.id = int(parts[0])
        self.num_processed_tokens = int(parts[1])
        self.num_prefill_tokens = int(parts[2])
        self.block_size = block_size
        self.model = model
    
    def is_decode_iter(self):
        return self.num_processed_tokens > (self.num_prefill_tokens + 1)
    
    def iter_req_new_block(self):
        return self.block_size == 1 or self.num_processed_tokens % self.block_size == 1
    
    def get_prefill_blocks(self):
        return (self.num_prefill_tokens // self.block_size) + 1

    def get_total_blocks(self):
        return (self.num_processed_tokens // self.block_size) + 1
    
    def get_kv_cache_bytes(self):
        return get_request_size_bytes(self.model, self.num_processed_tokens)
    
# Get available blocks for KV-cache in the system
#available_blocks = get_total_blocks(BLOCK_SIZE)
def model_weight_bytes(model):
    return get_model_weight_bytes(model)

def process_trace(model, path, block_size):
    # This list tracks the number of new blocks allocated per iteration
    new_block_tracker = []
    # This list tracks the total number of blocks used at the end of iteration
    mem_util_tracker = []
    # This is 0/1 list (per iteration), where a 0 indicates no blocks were allocated
    # in that iteration, while a 1 indicates a block was allocated in that iteration
    block_frequency = []
    # This list tracks number of blocks or used in each iteration
    block_usage_tracker = []
    # A per request tracker dictionary for tracking request progress
    req_tracker = {}
    # tracking new memory allocations per iteration
    block_mem_alloc_tracker = []
    # track batch size in each iteration
    batch_size_tracker = []

    with open(path, "r") as f:
        for line in f:
            line = line.rstrip()
            new_blocks = 0
            new_blocks_mem = 0
            total_mem_bytes = 0
            total_blocks = 0
            global_kv_cache_size = 0

            if line.startswith('BATCH_RAW_INFO'):
                # This line has multiple batch information
                requests = line.split(INTER_REQ_DELIMITER)
                batch_size_tracker.append(len(requests) - 1)
                # 0th index is tracker, ignore
                for i in range(1, len(requests)):
                    req = Request(requests[i], block_size, model)
                    if req.id not in req_tracker:
                        # A prefill calculate blocks?
                        req_tracker[req.id] = req
                    # only update processed tokens
                    req_tracker[req.id].num_processed_tokens = req.num_processed_tokens
                    # DID IT REQUIRE NEW BLOCK ALLOCATION?
                    if req.is_decode_iter() and req.iter_req_new_block():
                            # A decode, update iteration_info and req_num_processed_tokens
                            new_blocks += 1
                            new_blocks_mem += get_request_size_bytes(model, block_size)
                    # Blocks used by the request
                    total_blocks += req.get_total_blocks()
                    global_kv_cache_size += get_request_block_memory_usage(model, req.get_total_blocks(), block_size)
            # account for lines in trace where there is no useful log
            if global_kv_cache_size > 0:
                new_block_tracker.append(new_blocks)
                block_mem_alloc_tracker.append(mb_from_b(new_blocks_mem))
                block_frequency.append(1 if new_blocks > 0 else 0)
                block_usage_tracker.append(total_blocks * block_size)

                global_mem_util = round(gb_from_b(global_kv_cache_size + model_weight_bytes(model)) / get_total_gpu_memoery(model), 2)
                mem_util_tracker.append(global_mem_util)

    #print(mem_util_tracker)
    return mem_util_tracker, block_mem_alloc_tracker

plt.rcParams.update({'font.size': 24})
plt.rcParams.update({'font.family': 'Sans Serif'})

root = os.path.dirname(os.path.realpath(__file__))
#llama_traces = ["llama-batch-0.8qps.txt", "llama-batch-1.0qps.txt", "llama-batch-1.2qps.txt"]
#yi_traces = ["yi-batch-0.8qps.txt", "yi-batch-1.0qps.txt", "yi-batch-1.2qps.txt"]
llama_traces = ["llama-7b-trace/llama-batch-1.2qps.txt"]
yi_traces = ["yi-34b-trace/yi34B-block-1.2.txt"]

hatches = ['', 'xx', '\\\\', '--']
colors = ['chocolate', 'wheat', 'cadetblue', 'gray', 'lightgreen']
opacity = [0.55, 0.75, 0.75, 0.75]
memcolors = ['gray', 'chocolate', 'cadetblue', 'green', 'lightgreen']

def plot_mem_util(model, mem_util_data):
    fig, ax = plt.subplots(figsize=(6, 5))
    labels = ['mean', 'p90', 'max']
    x = np.arange(len(labels))  # the label locations
    block_sizes = list(mem_util_data.keys())
    width = 0.3  if len(block_sizes) == 3 else 0.2
    positions = [-1, 0, 1] if len(block_sizes) == 3 else [-1.5, -.5, 0.5, 1.5]
    for i, bs in enumerate(block_sizes):
        mean = np.mean(mem_util_data[block_sizes[i]])
        p90 = np.percentile(mem_util_data[block_sizes[i]], 90)
        max = np.max(mem_util_data[block_sizes[i]])
        data = [mean, p90, max]
        plt.bar(x + width * positions[i], data, width, label=f'bs={bs}', color=colors[i], edgecolor='black', hatch=hatches[i], alpha=opacity[i])

    ax.set_ylabel('Memory Utilization', fontweight='bold', fontsize=22)
    ax.set_xticks(x)
    plt.ylim(0, 1)
    ax.yaxis.grid(True)
    ax.set_xticklabels(labels)
    ax.legend(fontsize=20)
    fig.tight_layout()
    plt.savefig(f'{model}_mem_util_tracker.pdf')

def plot_mem_alloc(model, mem_alloc_data):
    plt.figure(figsize=(6, 5))
    block_sizes = list(mem_alloc_data.keys())
    block_sizes_reversed = block_sizes[::-1]
    for i, block_size in enumerate(block_sizes_reversed):
        plt.plot(mem_alloc_data[block_size][1000:2001], label=f"bs={block_size}", color=memcolors[len(block_sizes) - (i+1)], linewidth=1)
    ticks = list(range(0, 1001, 250))
    labels = [str(tick+1000) for tick in ticks]
    plt.xticks(ticks, labels, fontsize=18)
    plt.xlabel('Iteration Number', fontweight='bold', fontsize=22)
    plt.ylabel('Allocation Size (MB)', fontweight='bold', fontsize=22)
    #y_max = 20 if bs == 1 else 50 if bs == 32 else 300
    y_max = 300
    plt.ylim(0, y_max)
    plt.grid()
    plt.tight_layout()
    plt.legend(loc='upper right', ncols=1, fontsize=20)
    plt.savefig(f'{model}_mem_alloc_tracker.pdf')


def plot_mem_alloc_cdf(model, mem_alloc_data):
    plt.figure(figsize=(6, 5))
    linestyles = ['-', '--', '-.', ':']
    markers = ['o', 's', 'x', 'D']
    block_sizes = list(mem_alloc_data.keys())
    for i, block_size in enumerate(block_sizes):
        data = mem_alloc_data[block_size][1000:2000]
        values, base = np.histogram(data, bins=40)
        cumulative = np.cumsum(values)
        plt.plot(base[:-1], cumulative / np.max(cumulative), label=f'bs={block_size}', linewidth=2, color=memcolors[i], linestyle=linestyles[i], marker=markers[i])
    plt.xlabel('Iteration Alloc Size (MB)', fontweight='bold', fontsize=22)
    plt.ylabel('CDF', fontweight='bold', fontsize=22)
    plt.ylim(0.2, 1)
    plt.xlim(0, 100)
    plt.grid()
    plt.tight_layout()
    plt.legend(loc='best', ncols=1, fontsize=20, frameon=True)
    plt.savefig(f'{model}_mem_alloc_cdf.pdf')

def process_model_traces(model):
    mem_util_trackers, mem_alloc_trackers = {}, {}
    trace = llama_traces[0] if model == "llama-7b" else yi_traces[0]
    block_sizes = [16, 32, 256] if model == "llama-7b" else [16, 32, 256, 2048]
    for block_size in block_sizes:
        trace_file = os.path.join(root, trace)
        mem_util_tracker, mem_alloc_tracker = process_trace(model, trace_file, block_size)
        mem_util_trackers[block_size] = mem_util_tracker
        mem_alloc_trackers[block_size] = mem_alloc_tracker

    #print(mem_util_trackers.keys())
    plot_mem_util(model, mem_util_trackers)
    plot_mem_alloc(model, mem_alloc_trackers)
    plot_mem_alloc_cdf(model, mem_alloc_trackers)

process_model_traces("llama-7b")
process_model_traces("yi-34b")

















sys.exit()
print(f"Block Allocation Frequency ({len(block_frequency)} iters) === === === ===")
block_frequency.sort()
print(f"Min       : {block_frequency[0]}")
print(f"Mean      : {sum(block_frequency) / len(block_frequency)}")
print(f"Median    : {block_frequency[len(block_frequency) // 2]}")
print(f"90th perc : {block_frequency[int(len(block_frequency) * 0.9)]}")
print(f"95th perc : {block_frequency[int(len(block_frequency) * 0.95)]}")
print(f"Max       : {block_frequency[-1]}")


print(f"Block Usage ({available_blocks} blocks available) === === === ===")
block_usage_tracker.sort()
print(f"Min       : {block_usage_tracker[0]}")
print(f"Mean      : {sum(block_usage_tracker) / len(block_usage_tracker)}")
print(f"Median    : {block_usage_tracker[len(block_usage_tracker) // 2]}")
print(f"90th perc : {block_usage_tracker[int(len(block_usage_tracker) * 0.9)]}")
print(f"95th perc : {block_usage_tracker[int(len(block_usage_tracker) * 0.95)]}")
print(f"Max       : {block_usage_tracker[-1]}")


print(f"Memory Utilization Tracker (in GBs) = === === ===")
mem_util_tracker.sort()
print(f"Min       : {mem_util_tracker[0]}")
print(f"Mean      : {sum(mem_util_tracker) / len(mem_util_tracker)}")
print(f"Median    : {mem_util_tracker[len(mem_util_tracker) // 2]}")
print(f"90th perc : {mem_util_tracker[int(len(mem_util_tracker) * 0.9)]}")
print(f"95th perc : {mem_util_tracker[int(len(mem_util_tracker) * 0.95)]}")
print(f"Max       : {mem_util_tracker[-1]}")


==> graphs/llm-analysis/model_mem_usage.py <==
MEMORY_MARGIN_FRACTION=0.1

# NOTE: ASSUMING PIPELINE_STAGES=1
PIPELINE_STAGES=1

model_config = {}
model_config["llama-7b"] = {
    "TP_WORKERS": 1,
    "REQ_MAX_TOKENS": 4096,
    "GATED_MLP": True,
    "NUM_LAYERS": 32,
    "Q_HEADS": 32,
    "KV_HEADS": 32,
    "EMBEDDING_DIM": 4096,
    "MLP_HIDDEN_DIM": 11008,
    "TOTAL_MEM_GB":80,
}

model_config["yi-34b"] = {
    "TP_WORKERS": 2,
    "REQ_MAX_TOKENS": 8192,
    "GATED_MLP": True,
    "NUM_LAYERS": 60,
    "Q_HEADS": 56,
    "KV_HEADS": 8,
    "EMBEDDING_DIM": 7168,
    "MLP_HIDDEN_DIM": 20480,
    "TOTAL_MEM_GB":160,
}

# MODEL SPECIFIC contents (for now Llama-7B)
def get_model_param(model, param):
    if param == "ATTN_HEAD_DIM":
        return model_config[model]["EMBEDDING_DIM"] // model_config[model]["Q_HEADS"]
    if param == "Q_HEADS_PER_TENSOR_PARALLEL_WORKER":
        return model_config[model]["Q_HEADS"] // model_config[model]["TP_WORKERS"]
    if param == "KV_HEADS_PER_TENSOR_PARALLEL_WORKER":
        return model_config[model]["KV_HEADS"] // model_config[model]["TP_WORKERS"]
    return model_config[model][param]

# MODEL SPECIFIC contents (for now Yi-34B)
# TP_WORKERS=2
# REQ_MAX_TOKENS=8192
# GATED_MLP=True
# NUM_LAYERS=60
# Q_HEADS=56
# KV_HEADS=8
# EMBEDDING_DIM=7168
# MLP_HIDDEN_DIM=20480

#Q_HEADS_PER_TENSOR_PARALLEL_WORKER=(Q_HEADS // TP_WORKERS)
#ATTN_HEAD_DIM=(EMBEDDING_DIM // Q_HEADS)
#KV_HEADS_PER_TENSOR_PARALLEL_WORKER=(KV_HEADS // TP_WORKERS)

def get_num_parameters_per_layer(model):
    EMBEDDING_DIM = get_model_param(model, "EMBEDDING_DIM")
    ATTN_HEAD_DIM = get_model_param(model, "ATTN_HEAD_DIM")
    Q_HEADS_PER_TENSOR_PARALLEL_WORKER = get_model_param(model, "Q_HEADS_PER_TENSOR_PARALLEL_WORKER")
    KV_HEADS_PER_TENSOR_PARALLEL_WORKER = get_model_param(model, "KV_HEADS_PER_TENSOR_PARALLEL_WORKER")
    MLP_HIDDEN_DIM = get_model_param(model, "MLP_HIDDEN_DIM")
    TP_WORKERS = get_model_param(model, "TP_WORKERS")
    GATED_MLP = get_model_param(model, "GATED_MLP")
    num_parameters = 0
    # weights for attention metrics Wq, Wk, Wv
    num_parameters += (
        EMBEDDING_DIM * ATTN_HEAD_DIM
        * (
            Q_HEADS_PER_TENSOR_PARALLEL_WORKER + 2 * KV_HEADS_PER_TENSOR_PARALLEL_WORKER
        )
    )
    # weights for attention metrics Wo
    num_parameters += (
        EMBEDDING_DIM * ATTN_HEAD_DIM *
        Q_HEADS_PER_TENSOR_PARALLEL_WORKER
    )
    # fc layer weights
    if GATED_MLP:
        num_parameters += (
            3 * EMBEDDING_DIM * MLP_HIDDEN_DIM // TP_WORKERS
        )
    else:
        num_parameters += (
            2 * EMBEDDING_DIM * MLP_HIDDEN_DIM // TP_WORKERS
        )

    return num_parameters

def get_num_parameters_per_device(model):
    return get_num_parameters_per_layer(model) * get_model_param(model, "NUM_LAYERS")

def get_parameter_memory_per_device(model):
    return 2 * get_num_parameters_per_device(model)

def get_kv_cache_memory_per_layer_per_request(model, tokens):
    ATTN_HEAD_DIM = get_model_param(model, "ATTN_HEAD_DIM")
    KV_HEADS_PER_TENSOR_PARALLEL_WORKER = get_model_param(model, "KV_HEADS_PER_TENSOR_PARALLEL_WORKER")
    return (
        2  # 2 bytes per float
        * 2  # one for key, one for value
        * ATTN_HEAD_DIM
        * KV_HEADS_PER_TENSOR_PARALLEL_WORKER
        * tokens
    )

def get_kv_cache_memory_per_device_per_request(model, tokens):
    return get_kv_cache_memory_per_layer_per_request(model, tokens) * get_model_param(model, "NUM_LAYERS")

def get_max_batch_size(model) -> int:
    available_memory = (
        get_model_param(model, "TOTAL_MEM_GB") * 1024**3 * (1 - MEMORY_MARGIN_FRACTION)
    )
    parameter_memory_per_device = get_parameter_memory_per_device(model)
    kv_cache_memory_per_device_per_request = (
        get_kv_cache_memory_per_device_per_request(model, "REQ_MAX_TOKENS")
    )

    memory_for_kv_cache = available_memory - parameter_memory_per_device
    number_of_requests = (
        memory_for_kv_cache // kv_cache_memory_per_device_per_request
    )
    return number_of_requests

def get_max_blocks_per_sequence(model, block_size):
    return (get_model_param(model, "REQ_MAX_TOKENS") // block_size)

def get_max_request_slots(model):
    return get_max_batch_size() * get_model_param(model, "PIPELINE_STAGES")

def get_total_blocks(model, block_size):
    return get_max_blocks_per_sequence(model, block_size) * get_max_request_slots(model)

def get_model_weight_bytes(model):
    return get_parameter_memory_per_device(model)

def get_request_size_bytes(model, num_tokens):
    return get_kv_cache_memory_per_device_per_request(model, num_tokens)

def get_request_block_memory_usage(model, num_blocks, block_size):
    return get_request_size_bytes(model, num_blocks * block_size)


==> graphs/prefill_overhead/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
import sys

plt.rcParams.update({'font.size': 24})
plt.rcParams.update({'font.family': 'Sans Serif'})
hatches = ['\\\\', '--', '//', '', 'xx', '\\\\']
colors = ['chocolate', 'cadetblue', 'wheat', 'gray', 'lightgreen']
opacity=0.75

context_lengths = ["1K", "2K", "4K", "8K", "16K", "32K"]
configs = ["Prefill", "2MB", "4MB", "8MB", "16MB", "CudaMalloc", "TorchCachingAlloc"]


def model_to_title(model):
    if model == "llama":
        return "LLaMA2-7B"
    if model == "yi":
        return "Yi-34B"
    if model == "sc":
        return "SC-15.5B"

def plt_figure(df, model):
    fig, ax = plt.subplots(figsize=(15, 9))
    seq_lens = df['CL'].unique()
    for cfg in ['2MB', '4MB', '8MB', '16MB']:
        df[cfg] = df[cfg] + df['Prefill']
        df['overhead_' + cfg] = df[cfg] / df['Prefill']
    width = 0.15
    x_pos = np.arange(len(seq_lens))
    ax.bar(np.arange(len(seq_lens)) - 3*width, df['Prefill'], width, label='PyTorch', color=colors[3], alpha=opacity-0.2, hatch=hatches[3], edgecolor='black')
    ax.bar(np.arange(len(seq_lens)) - 2*width, df['2MB'], width, label='2MB', color=colors[1], alpha=opacity, hatch=hatches[5], edgecolor='black')
    ax.bar(np.arange(len(seq_lens)) - 1*width, df['4MB'], width, label='4MB', color=colors[0], alpha=opacity-0.2, hatch=hatches[1], edgecolor='black')
    ax.bar(np.arange(len(seq_lens)) - 0*width, df['8MB'], width, label='8MB', color=colors[2], alpha=opacity, hatch=hatches[2], edgecolor='black')
    ax.bar(np.arange(len(seq_lens)) + 1*width, df['16MB'], width, label='16MB', color=colors[4], alpha=opacity-0.2, hatch=hatches[3], edgecolor='black')
    #for i, v in enumerate(df['Prefill']):
    #    ax.text(i - 3*width, v + 0.01, '1', color='black', fontweight='bold', ha='center', va='bottom', fontsize=20, rotation=90)
    for cfg, shift in zip(['2MB', '4MB', '8MB', '16MB'], range(-2, 2)):
        for i, v in enumerate(df[cfg]):
            ax.text(i + shift*width*1.05, v, str(df['overhead_'+cfg].iloc[i]), color='black', ha='center', va='bottom', fontsize=24, rotation=90)

    plt.xticks(x_pos, seq_lens, fontsize=36)
    #plt.yticks(np.arange(0, 1000, 100), fontsize=28)
    ax.grid(axis='y', linestyle='--')
    #plt.yticks(10.0**np.arange(-2, 4), fontsize=28)
    #ax.set_yscale('log')
    ax.set_xlabel('Context Length', fontweight='bold', fontsize=32)
    plt.ylabel("Time (ms)", fontweight='bold', fontsize=32)
    plt.legend(loc='best', ncols=2, frameon=True, fontsize=32)
    plt.title(model_to_title(model), fontweight='bold')
    plt.tight_layout()
    plt.savefig(f"{model}_prefill_overhead.pdf")

for model in ["llama", "yi", "sc"]:
    df = pd.read_csv(f"{model}.csv", sep=";")
    plt_figure(df, model)

#plot_runtime_overhead()
